The CASE Framework: A Multi-Disciplinary Control Architecture for Governing Enterprise Agentic AI

Enterprises are deploying autonomous AI agents faster than they can govern them, and prevailing approaches stretch a single discipline, typically DevSecOps built for deterministic automation, across every scale of agency. We argue that agentic AI governance is four problems, not one, each with a mature governing science. The CASE framework assigns Control theory to the individual agent (intent as setpoint, guardrails as feedback, evaluation as observation), complex Adaptive systems theory to agent collectives (where emergence makes single-agent assurance non-compositional), Supervisory cybernetics to human-agent teams (where the Law of Requisite Variety shows unaided human oversight fails structurally), and Engineering operations to fleets (extending error budgets to decision quality so autonomy becomes a controlled variable). We formalize each layer, derive cross-layer coupling conditions, including a zero-touch deployment paradox where excellence at one-layer strains the others, and trace twenty-plus enterprise controls to their classical constructs. Three empirical studies validate the thesis: 82 percent of documented production agent failures are multi-layer trajectories; none of 22 ecosystem tools offers full Layer 2 (emergence) coverage; and all 35 scored public deployments fall in the lowest maturity band. We name this mismatch, risk realized at the emergence layer against capability barely offered and practice absent, the Emergence Gap. A five-level maturity model with a non-compensatory bottleneck-weighted index and assessment instrument operationalizes CASE as a scientific rather than process maturity model, grounded in production enterprise agentic platforms. As EU AI Act Article 14 makes effective human oversight a legal requirement, only architectures satisfying requisite variety can make oversight real rather than ceremonial.

==> anc/citation_ledger.csv <==
item_id,study,source,title,url,accessed_date,license_note
dataset-aiid-snapshot,study1,aiid,"AI Incident Database weekly snapshot (2026-07-13, backup-20260713110347.tar.bz2; direct download URL in data/raw/aiid/manifest.json)",https://incidentdatabase.ai/research/snapshots/,2026-07-15,Public research snapshot; see incidentdatabase.ai/terms-of-use
dataset-mit-risk-repository,study1,mit_risk_repo,MIT AI Risk Repository (public spreadsheet release; xlsx export URL in data/raw/mit_risk_repo/manifest.json),https://airisk.mit.edu/risks,2026-07-15,CC BY 4.0 (stated at airisk.mit.edu)
study2-agentops-L1,study2,tool_docs,"AgentOps — L1 Partial: The @tool decorator supports cost tracking and a @guardrail decorator is listed among available decorators, but without ",https://docs.agentops.ai/v2/concepts/decorators,,vendor/project documentation
study2-agentops-L3,study2,tool_docs,"AgentOps — L3 Partial: Sessions are recorded with execution times, LLM calls, events and timing breakdowns providing an audit-trail-like execut",https://docs.agentops.ai/v2/introduction,,vendor/project documentation
study2-agentops-L4,study2,tool_docs,"AgentOps — L4 Partial: Session recording captures execution times, LLM calls, events, errors and timing breakdowns visualized on a waterfall ti",https://docs.agentops.ai/v2/introduction,,vendor/project documentation
study2-arize_phoenix-L1,study2,tool_docs,"Arize Phoenix — L1 Partial: Evaluators run with ""automatic rate limiting, error management, and dynamic concurrency handling"" — adjacent to bounded/",https://arize.com/docs/phoenix/evaluation/llm-evals,,vendor/project documentation
study2-arize_phoenix-L3,study2,tool_docs,"Arize Phoenix — L3 Partial: Annotations allow assigning a label/score to a span for human review, and traces capture provenance of operations via Op",https://arize.com/docs/phoenix/tracing/llm-traces/how-to-annotate-traces,,vendor/project documentation
study2-arize_phoenix-L4,study2,tool_docs,"Arize Phoenix — L4 Full: Server-side evaluators attach to datasets and ""Phoenix scores experiment results automatically""; experiments determine """,https://arize.com/docs/phoenix/datasets-and-experiments/overview-datasets,,vendor/project documentation
study2-autogen-L1,study2,tool_docs,"Microsoft AutoGen — L1 Full: Termination conditions include TokenUsageTermination (stops when token budget hit), MaxMessageTermination (iteration lim",https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/termination.html,,vendor/project documentation
study2-autogen-L3,study2,tool_docs,"Microsoft AutoGen — L3 Full: UserProxyAgent provides human approval during runs (approve/disapprove with button click), ExternalTermination allows ex",https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/human-in-the-loop.html,,vendor/project documentation
study2-autogen-L4,study2,tool_docs,"Microsoft AutoGen — L4 Partial: Native OpenTelemetry support collects telemetry with create_agent, invoke_agent, and execute_tool spans, giving traced o",https://microsoft.github.io/autogen/stable/user-guide/core-user-guide/framework/telemetry.html,,vendor/project documentation
study2-azure_ai_foundry_agents-L1,study2,tool_docs,"Azure AI Foundry Agent Service — L1 Full: Guardrails define intervention points (user input, tool call, tool response, output) with 'Annotate and block' action fo",https://learn.microsoft.com/en-us/azure/ai-foundry/guardrails/guardrails-overview,,vendor/project documentation
study2-azure_ai_foundry_agents-L2,study2,tool_docs,"Azure AI Foundry Agent Service — L2 Partial: Entra Agent Registry inventories all agent identities across the tenant enabling blueprint-based governance, but no inte",https://learn.microsoft.com/en-us/azure/ai-foundry/agents/concepts/agent-identity,,vendor/project documentation
study2-azure_ai_foundry_agents-L3,study2,tool_docs,Azure AI Foundry Agent Service — L3 Full: Guardrails block risky content at tool-call/output intervention points; blueprint governance can disable or revoke permi,https://learn.microsoft.com/en-us/azure/ai-foundry/agents/concepts/agent-identity,,vendor/project documentation
study2-azure_ai_foundry_agents-L4,study2,tool_docs,"Azure AI Foundry Agent Service — L4 Full: Build-test-deploy-monitor lifecycle with evaluations to catch regressions, per-agent Entra workload identity, versioning",https://learn.microsoft.com/en-us/azure/ai-foundry/agents/overview,,vendor/project documentation
study2-braintrust-L3,study2,tool_docs,"Braintrust — L3 Partial: Human review workflow with configurable review scores, assign/track reviews, and converting reviewed logs into datasets;",https://www.braintrust.dev/docs/guides/human-review,,vendor/project documentation
study2-braintrust-L4,study2,tool_docs,Braintrust — L4 Full: GitHub Actions eval-action runs evaluations on every pull request; --first N smoke runs on PRs and full runs on merges t,https://www.braintrust.dev/docs/guides/evals/write,,vendor/project documentation
study2-crewai-L1,study2,tool_docs,"CrewAI — L1 Full: Function-based and LLM-based guardrails validate task outputs, with `guardrail_max_retries` (default 3) controlling retr",https://docs.crewai.com/en/introduction,,vendor/project documentation
study2-crewai-L2,study2,tool_docs,"CrewAI — L2 Partial: Crews share a unified memory system with source tracking, provenance tags, access-controlled private records, and consol",https://docs.crewai.com/en/concepts/memory,,vendor/project documentation
study2-crewai-L3,study2,tool_docs,CrewAI — L3 Full: `human_input=True` prompts users for verification/approval before agents finalize output; `@human_feedback` decorator pa,https://docs.crewai.com/en/learn/human-input-on-execution,,vendor/project documentation
study2-crewai-L4,study2,tool_docs,"CrewAI — L4 Partial: Observability guidance recommends instrumenting code, configuring dashboards, establishing alerts, tracking token usage/",https://docs.crewai.com/en/introduction,,vendor/project documentation
study2-datadog_llm_obs-L1,study2,tool_docs,"Datadog LLM Observability — L1 Full: AI Guard is designed to inspect, block, and govern AI behavior in real time, operating inline with the app/agent with To",https://docs.datadoghq.com/security/ai_guard/,,vendor/project documentation
study2-datadog_llm_obs-L2,study2,tool_docs,Datadog LLM Observability — L2 Partial: Patterns performs 'automated hierarchical topic clustering of production traffic' surfacing outlier topics with high err,https://docs.datadoghq.com/llm_observability/monitoring/patterns,,vendor/project documentation
study2-datadog_llm_obs-L3,study2,tool_docs,"Datadog LLM Observability — L3 Partial: AI Guard is designed to inspect, block, and govern AI behavior in real time inline with the execution path, blocking con",https://docs.datadoghq.com/security/ai_guard/,,vendor/project documentation
study2-datadog_llm_obs-L4,study2,tool_docs,"Datadog LLM Observability — L4 Full: Evaluations (LLM-as-a-judge, managed, external via API) configured with Write permissions plus Export API; semantic obse",https://docs.datadoghq.com/llm_observability/evaluations/,,vendor/project documentation
study2-fiddler-L1,study2,tool_docs,"Fiddler AI — L1 Partial: Guardrails 'actively moderates and mitigates harmful content in both prompts and responses' via real-time moderation, an",https://docs.fiddler.ai/getting-started/guardrails,,vendor/project documentation
study2-fiddler-L2,study2,tool_docs,Fiddler AI — L2 Partial: Captures 'agent handoffs—how often agents delegate to other agents' and 'error propagation: how failures cascade through,https://docs.fiddler.ai/getting-started/agentic-monitoring,,vendor/project documentation
study2-fiddler-L3,study2,tool_docs,"Fiddler AI — L3 Partial: Alerting with warning/critical thresholds, notification channels, and 'alert history and audit logs' provides monitoring",https://docs.fiddler.ai/observability/monitoring,,vendor/project documentation
study2-fiddler-L4,study2,tool_docs,Fiddler AI — L4 Full: Experiments support regression testing to 'protect against quality degradation as you develop' through standard test sui,https://docs.fiddler.ai/getting-started/experiments,,vendor/project documentation
study2-guardrails_ai-L1,study2,tool_docs,"Guardrails AI — L1 Partial: Input/Output Guards intercept LLM inputs/outputs to detect, quantify and mitigate risks, with on_fail actions (exception",https://www.guardrailsai.com/docs/concepts/validators,,vendor/project documentation
study2-guardrails_ai-L4,study2,tool_docs,"Guardrails AI — L4 Partial: Guards are defined as policy in a config.py file and executed via a client/server API, resembling policy-as-code gating,",https://www.guardrailsai.com/docs/concepts/deploying,,vendor/project documentation
study2-honeyhive-L3,study2,tool_docs,"HoneyHive — L3 Partial: Distributed tracing captures every step with trace enrichment/metadata, providing audit trail-like provenance; human ann",https://docs.honeyhive.ai/tracing/introduction,,vendor/project documentation
study2-honeyhive-L4,study2,tool_docs,HoneyHive — L4 Full: GitHub integration to 'automatically run experiments on code changes and set performance thresholds' and 'Trigger automa,https://docs.honeyhive.ai/evaluation/introduction,,vendor/project documentation
study2-humanlayer-L1,study2,tool_docs,"HumanLayer — L1 Partial: Approval gating deterministically blocks high-stakes function calls, with stakes classification (low/medium/high) and 'e",https://www.everydev.ai/tools/humanlayer,,vendor/project documentation
study2-humanlayer-L3,study2,tool_docs,HumanLayer — L3 Full: The `@hl.require_approval()` decorator blocks specific function calls until a human has been consulted; upon denial feed,https://pypi.org/project/humanlayer/,,vendor/project documentation
study2-humanlayer-L4,study2,tool_docs,"HumanLayer — L4 Partial: Run IDs and Call IDs track approval/human-contact requests and correlate them with agent runs; enterprise Audit Logs, ag",https://www.humanlayer.dev/docs/core/run-ids-and-call-ids,,vendor/project documentation
study2-invariant_labs-L1,study2,tool_docs,"Invariant Labs (Guardrails/Explorer) — L1 Partial: Guardrails is deployed between your application and MCP servers/LLM provider, raising rules to prevent malicious behavio",https://github.com/invariantlabs-ai/invariant,,vendor/project documentation
study2-invariant_labs-L2,study2,tool_docs,Invariant Labs (Guardrails/Explorer) — L2 Partial: Rules detect 'flows between tools' using `(call: ToolCall) -> (call2: ToolCall)` and detect 'Toxic Flows' and 'Tool Shad,https://github.com/invariantlabs-ai/invariant,,vendor/project documentation
study2-invariant_labs-L3,study2,tool_docs,"Invariant Labs (Guardrails/Explorer) — L3 Partial: Guardrails raise/block malicious agent behavior via rules deployed inline for 'continuous steering and monitoring', and ",https://github.com/invariantlabs-ai/invariant,,vendor/project documentation
study2-invariant_labs-L4,study2,tool_docs,Invariant Labs (Guardrails/Explorer) — L4 Partial: Policy-like rule-based guardrails via 'simple Python-inspired matching rules' evaluated automatically on each LLM/MCP re,https://github.com/invariantlabs-ai/invariant,,vendor/project documentation
study2-lakera_guard-L1,study2,tool_docs,"Lakera Guard — L1 Full: Agent Behavior Defense controls tool usage through an 'Off-Task Action detector' and 'Tool Allow/Deny List,' enforcing l",https://docs.lakera.ai/docs/defenses,,vendor/project documentation
study2-lakera_guard-L2,study2,tool_docs,"Lakera Guard — L2 Partial: AI Red Teaming documentation is available to understand adversarial testing approaches, and platform discovers/governs A",https://docs.lakera.ai/,,vendor/project documentation
study2-lakera_guard-L3,study2,tool_docs,Lakera Guard — L3 Partial: Guardrails detect and stop harmful/unwanted content and audit logs let admins 'investigate and respond to threats'; RBAC,https://docs.lakera.ai/docs/platform,,vendor/project documentation
study2-lakera_guard-L4,study2,tool_docs,Lakera Guard — L4 Partial: Policies Overview and configurable guardrail thresholds plus SIEM log export to S3 and latency/analytics golden signals;,https://docs.lakera.ai/docs/platform,,vendor/project documentation
study2-langfuse-L3,study2,tool_docs,"Langfuse — L3 Partial: Annotation Queues let users review and rate traces manually and leave notes, but this is evaluation labeling rather than",https://langfuse.com/docs/scores/annotation,,vendor/project documentation
study2-langfuse-L4,study2,tool_docs,"Langfuse — L4 Full: Experiments support comparing prompt/model/code changes with CI/CD integration for blocking deployments on regressions, ",https://langfuse.com/docs/evaluation/overview,,vendor/project documentation
study2-langgraph-L1,study2,tool_docs,LangGraph — L1 Full: Guardrails validate and filter content at key points; PII detection with block strategy raises exception; before-agent h,https://docs.langchain.com/oss/python/langchain/guardrails,,vendor/project documentation
study2-langgraph-L3,study2,tool_docs,LangGraph — L3 Full: HITL middleware pauses before executing sensitive tool calls with approve/edit/reject/respond decisions gated by policy ,https://docs.langchain.com/oss/python/langgraph/interrupts,,vendor/project documentation
study2-langgraph-L4,study2,tool_docs,"LangGraph — L4 Partial: LangSmith provides traces, runs, feedback, tags and metadata for observability, but no policy-as-code CI gates, progress",https://docs.langchain.com/langsmith/observability-concepts,,vendor/project documentation
study2-langsmith-L1,study2,tool_docs,LangSmith — L1 Partial: Usage limits allow configuring monthly total traces and extended retention traces limits with rate limits returning HTTP,https://docs.langchain.com/langsmith/usage-and-billing,,vendor/project documentation
study2-langsmith-L2,study2,tool_docs,LangSmith — L2 Partial: Online evaluations enable 'Anomaly detection: Flag unusual patterns or edge cases' on live production traces — an adjace,https://docs.langchain.com/langsmith/evaluation-concepts,,vendor/project documentation
study2-langsmith-L3,study2,tool_docs,LangSmith — L3 Partial: Reviewers can edit runs to create corrected examples and write assertions; annotation queues provide human review workfl,https://docs.langchain.com/langsmith/annotation-queues,,vendor/project documentation
study2-langsmith-L4,study2,tool_docs,LangSmith — L4 Full: Online evaluations track quality continuously on live traffic with anomaly detection; evaluations can run via rules and ,https://docs.langchain.com/langsmith/evaluation-concepts,,vendor/project documentation
study2-litellm-L1,study2,tool_docs,"LiteLLM — L1 Full: max_budget parameter, tpm_limit/rpm_limit rate limits, max_parallel_requests, and models array for allowed model access ",https://docs.litellm.ai/docs/proxy/virtual_keys,,vendor/project documentation
study2-litellm-L3,study2,tool_docs,"LiteLLM — L3 Partial: Keys can be disabled with /key/block and re-enabled with /key/unblock; spend logs record API key hash, user, team ID for",https://docs.litellm.ai/docs/proxy/virtual_keys,,vendor/project documentation
study2-litellm-L4,study2,tool_docs,"LiteLLM — L4 Partial: Per-key virtual identities and spend tracking with logging callbacks (Langfuse, MLflow) and per-key/user/team observabil",https://docs.litellm.ai/docs/proxy/cost_tracking,,vendor/project documentation
study2-nemo_guardrails-L1,study2,tool_docs,"NVIDIA NeMo Guardrails — L1 Full: Execution rails 'control and validate tool/function calls, their arguments, and results to safely interact with external",https://docs.nvidia.com/nemo/guardrails/about-nemo-guardrails-library/rail-types,,vendor/project documentation
study2-nemo_guardrails-L3,study2,tool_docs,"NVIDIA NeMo Guardrails — L3 Partial: Output rails filter, edit, or block unsafe content before it reaches users, and execution rails validate tool calls; app",https://docs.nvidia.com/nemo/guardrails/about-nemo-guardrails-library/overview,,vendor/project documentation
study2-nemo_guardrails-L4,study2,tool_docs,"NVIDIA NeMo Guardrails — L4 Partial: OpenTelemetry distributed tracing to monitor guardrails execution, track activated rails, monitor LLM performance, plus ",https://docs.nvidia.com/nemo/guardrails/observability/tracing,,vendor/project documentation
study2-openai_agents_sdk-L1,study2,tool_docs,"OpenAI Agents SDK — L1 Full: Tool guardrails wrap function tools and validate before/after execution; tripwires halt execution immediately, and needs",https://openai.github.io/openai-agents-python/human_in_the_loop/,,vendor/project documentation
study2-openai_agents_sdk-L3,study2,tool_docs,OpenAI Agents SDK — L3 Full: HITL flow pauses agent execution until a person approves or rejects sensitive tool calls via state.approve()/state.rejec,https://openai.github.io/openai-agents-python/human_in_the_loop/,,vendor/project documentation
study2-openai_agents_sdk-L4,study2,tool_docs,"OpenAI Agents SDK — L4 Partial: Built-in tracing captures spans/traces with metadata and integrates with observability platforms (Datadog, Langfuse, etc",https://openai.github.io/openai-agents-python/tracing/,,vendor/project documentation
study2-orq_ai-L1,study2,tool_docs,"Orq.ai — L1 Partial: Apply guardrails, run evaluations, and monitor quality and compliance in real time across all agents; traces capture gua",https://orq.ai/platform/agent-runtime,,vendor/project documentation
study2-orq_ai-L2,study2,tool_docs,Orq.ai — L2 Partial: Multi-agent runs render as 'agent graph' structures showing delegation patterns; traces the multi-agent workflow but doe,https://docs.orq.ai/docs/observability/traces,,vendor/project documentation
study2-orq_ai-L3,study2,tool_docs,"Orq.ai — L3 Full: Approve, correct, or guide agent actions with a clear control panel; build workflows that keep humans in the loop for sa",https://orq.ai/platform/agent-runtime,,vendor/project documentation
study2-orq_ai-L4,study2,tool_docs,"Orq.ai — L4 Full: Framework instrumentation using OpenTelemetry with @traced spans, Total Cost/Total Tokens telemetry, and run evaluations",https://docs.orq.ai/docs/observability/traces,,vendor/project documentation
study2-portkey-L1,study2,tool_docs,"Portkey — L1 Full: Budget caps ('Maximum spend in USD ($1000/month)'), rate limits, model allowlists/denylists for least-privilege tool acc",https://portkey.ai/docs/product/model-catalog,,vendor/project documentation
study2-portkey-L3,study2,tool_docs,Portkey — L3 Partial: OpenTelemetry-compliant observability logs and records all requests/responses and supports tracing throughout request li,https://portkey.ai/docs/product/observability,,vendor/project documentation
study2-portkey-L4,study2,tool_docs,"Portkey — L4 Partial: OpenTelemetry-compliant observability with 21+ metrics (cost, latency, accuracy) and 'Send Feedback' to build evaluation",https://portkey.ai/docs/product/observability,,vendor/project documentation
study2-temporal-L1,study2,tool_docs,"Temporal (durable execution for agents) — L1 Full: Retry Policy Maximum Attempts specifies the maximum number of execution attempts, and timeouts (Start-To-Close, Schedule",https://docs.temporal.io/encyclopedia/retry-policies,,vendor/project documentation
study2-temporal-L3,study2,tool_docs,"Temporal (durable execution for agents) — L3 Full: Human-in-the-loop interactions like validating LLM results or approving agent decisions, facilitated via Signals/Updates",https://temporal.io/solutions/ai,,vendor/project documentation
study2-temporal-L4,study2,tool_docs,"Temporal (durable execution for agents) — L4 Partial: Inspect and troubleshoot an AI application's performance, inputs, and outputs from a detailed UI; Event History records ",https://temporal.io/solutions/ai,,vendor/project documentation
study3-a-o-shearman-allen-overy-with-harvey-pwc-alliance-L1,study3,deployment_evidence,Harvey legal AI (enterprise deployment) (A&O Shearman (Allen & Overy) with Harvey; PwC alliance) L1 m=0.25: Legal-domain agents deployed with source-grounding/citation to reduce hallucination and scoped to fi,https://www.aoshearman.com/en/news/ao-shearman-and-harvey-to-roll-out-agentic-ai-agents-targeting-complex-legal-workflows,,public case study / disclosure
study3-a-o-shearman-allen-overy-with-harvey-pwc-alliance-L3,study3,deployment_evidence,Harvey legal AI (enterprise deployment) (A&O Shearman (Allen & Overy) with Harvey; PwC alliance) L3 m=0.25: Lawyer-in-the-loop review of all outputs before use in matters (approval-gate class); agentic workfl,https://en.wikipedia.org/wiki/Harvey_(software),,public case study / disclosure
study3-a-o-shearman-allen-overy-with-harvey-pwc-alliance-L4,study3,deployment_evidence,Harvey legal AI (enterprise deployment) (A&O Shearman (Allen & Overy) with Harvey; PwC alliance) L4 m=0.25: Forward-deployed-engineering model with custom domain models and benchmark/eval-driven development; ,https://getperspective.ai/blog/harvey-ai-forward-deployed-engineers-biglaw-deployment-playbook-2026,,public case study / disclosure
study3-ada-platform-vendor-L1,study3,deployment_evidence,Ada Reasoning Engine CX Agent (Ada (platform vendor)) L1 m=0.25: Built-in guardrails enforce agent compliance at every step; reasoning stage separated from action ex,https://www.ada.cx/blog/can-i-trust-this-ai-agent-why-enterprises-need-new-standards-to-scale-safely/,,public case study / disclosure
study3-ada-platform-vendor-L3,study3,deployment_evidence,Ada Reasoning Engine CX Agent (Ada (platform vendor)) L3 m=0.25: Automated-resolution model implies handoff to humans for unresolved cases; safety criterion gates re,https://www.prnewswire.com/news-releases/ada-launches-new-customer-service-ai-agent-powered-by-the-ada-reasoning-engine-to-maximize-automated-resolutions-301994335.html,,public case study / disclosure
study3-ada-platform-vendor-L4,study3,deployment_evidence,"Ada Reasoning Engine CX Agent (Ada (platform vendor)) L4 m=0.25: Fleet-level measurement across 350+ deployments (containment ~72%, automated-resolution ~52%) with d",https://www.ada.cx/resources/guide/what-is-automated-resolution-in-ai-customer-service/,,public case study / disclosure
study3-air-india-with-microsoft-azure-openai-L1,study3,deployment_evidence,"AI.g / Maharaja Virtual Agent (Air India (with Microsoft Azure OpenAI)) L1 m=0.25: GPT-4 with retrieval-augmented generation grounded in enterprise data across 1,300 topics (anti-hall",https://www.airindia.com/in/en/newsroom/press-release/air-india-successfully-deploys-airline-industry-s-first-generati.html,,public case study / disclosure
study3-air-india-with-microsoft-azure-openai-L3,study3,deployment_evidence,AI.g / Maharaja Virtual Agent (Air India (with Microsoft Azure OpenAI)) L3 m=0.25: Documented escalation gate: only ~3% of queries are escalated to human agents; remainder resolved au,https://www.microsoft.com/en/customers/story/26047-air-india-azure-openai-in-foundry-models,,public case study / disclosure
study3-air-india-with-microsoft-azure-openai-L4,study3,deployment_evidence,"AI.g / Maharaja Virtual Agent (Air India (with Microsoft Azure OpenAI)) L4 m=0.25: Measured operations: ~40,000 queries/day, 13M+ conversations resolved at a reported 97% success rate",https://www.microsoft.com/en/customers/story/26047-air-india-azure-openai-in-foundry-models,,public case study / disclosure
study3-alaska-airlines-with-microsoft-azure-openai-L1,study3,deployment_evidence,Alaska Inspires (AI Destination Search) (Alaska Airlines (with Microsoft Azure OpenAI)) L1 m=0.25: Natural-language destination search built on Azure OpenAI with explicit hallucination mitigation and,https://www.microsoft.com/en/customers/story/25850-alaska-airlines-azure-openai,,public case study / disclosure
study3-alaska-airlines-with-microsoft-azure-openai-L4,study3,deployment_evidence,"Alaska Inspires (AI Destination Search) (Alaska Airlines (with Microsoft Azure OpenAI)) L4 m=0.25: Measured outcomes since June 2024 launch: 7% conversion (vs 5% baseline), 90% guest satisfaction, 87",https://www.customerexperiencedive.com/news/alaska-airlines-natural-language-search-trip-planning/807705/,,public case study / disclosure
study3-anthropic-L1,study3,deployment_evidence,Claude Code (internal engineering use) (Anthropic) L1 m=0.5: Read-only default with explicit permission escalation (least-privilege); OS-level sandboxing (bubble,https://www.anthropic.com/engineering/claude-code-sandboxing,,public case study / disclosure
study3-anthropic-L3,study3,deployment_evidence,"Claude Code (internal engineering use) (Anthropic) L3 m=0.25: Permission prompts as approval gates, human override/kill, and auto-mode as an explicit tiered-auton",https://www.anthropic.com/engineering/claude-code-auto-mode,,public case study / disclosure
study3-anthropic-L4,study3,deployment_evidence,"Claude Code (internal engineering use) (Anthropic) L4 m=0.5: Managed settings, deny rules, and managed hooks (policy-as-code gates); OpenTelemetry audit events (",https://code.claude.com/docs/en/security,,public case study / disclosure
study3-atlassian-L1,study3,deployment_evidence,Rovo agents (Jira/Confluence) (Atlassian) L1 m=0.25: Agents inherit the triggering user's existing permissions and can only touch what that user can (lea,https://support.atlassian.com/rovo/docs/rovo-agent-permissions-and-governance/,,public case study / disclosure
study3-atlassian-L3,study3,deployment_evidence,Rovo agents (Jira/Confluence) (Atlassian) L3 m=0.25: Approved agent updates captured alongside human work-item history (audit/provenance); agents operate,https://techinformed.com/atlassian-adds-ai-agents-to-jira-under-existing-permissions/,,public case study / disclosure
study3-atlassian-L4,study3,deployment_evidence,"Rovo agents (Jira/Confluence) (Atlassian) L4 m=0.25: Admin governance controls, auditability (who accessed what/when/why), and consistent policy across p",https://support.atlassian.com/rovo/docs/rovo-agent-permissions-and-governance/,,public case study / disclosure
study3-bank-of-america-L1,study3,deployment_evidence,Erica virtual financial assistant (Bank of America) L1 m=0.25: Deterministic NLU/ML design deliberately avoids free-form LLM generation; responses constrained to c,https://newsroom.bankofamerica.com/content/newsroom/press-releases/2025/08/a-decade-of-ai-innovation--bofa-s-virtual-assistant-erica-surpas.html,,public case study / disclosure
study3-bank-of-america-L3,study3,deployment_evidence,Erica virtual financial assistant (Bank of America) L3 m=0.25: Escalation/handoff to a human specialist when Erica lacks a good answer (tiered autonomy); transcrip,https://thefinancialbrand.com/news/customer-experience-banking/hy-bank-of-americas-erica-virtual-assistant-has-a-human-touch-187354,,public case study / disclosure
study3-bank-of-america-L4,study3,deployment_evidence,"Erica virtual financial assistant (Bank of America) L4 m=0.25: Continuous conversation review and refinement, 90-day retention with PII masking, and measured scale",https://newsroom.bankofamerica.com/content/newsroom/press-releases/2025/08/a-decade-of-ai-innovation--bofa-s-virtual-assistant-erica-surpas.html,,public case study / disclosure
study3-commonwealth-bank-of-australia-commbank-L1,study3,deployment_evidence,Fraud-detection agentic AI (Commonwealth Bank of Australia (CommBank)) L1 m=0.25: Agent operates over a monitored signal pipeline (80M+ signals/day) to detect emerging fraud patterns,https://www.commbank.com.au/articles/newsroom/2026/04/ai-agent-spots-fraud-in-real-time.html,,public case study / disclosure
study3-commonwealth-bank-of-australia-commbank-L3,study3,deployment_evidence,Fraud-detection agentic AI (Commonwealth Bank of Australia (CommBank)) L3 m=0.25: Strong approval gate: the agent proposes new detection rules but the fraud-analytics team checks and,https://www.commbank.com.au/content/dam/commbank-assets/about-us/docs/our-approach-to-adopting-ai-december-2025.pdf,,public case study / disclosure
study3-commonwealth-bank-of-australia-commbank-L4,study3,deployment_evidence,Fraud-detection agentic AI (Commonwealth Bank of Australia (CommBank)) L4 m=0.25: Agent generates the detection-rule code (policy-as-code style) with human sign-off gating deployment,https://www.commbank.com.au/articles/newsroom/2026/04/ai-agent-spots-fraud-in-real-time.html,,public case study / disclosure
study3-decagon-platform-vendor-L1,study3,deployment_evidence,"Decagon AI Concierge (Notion, Duolingo, Rippling) (Decagon (platform vendor)) L1 m=0.25: Sensitive operations (refunds, identity verification) executed in deterministic code rather than mod",https://www.eesel.ai/blog/decagon,,public case study / disclosure
study3-decagon-platform-vendor-L3,study3,deployment_evidence,"Decagon AI Concierge (Notion, Duolingo, Rippling) (Decagon (platform vendor)) L3 m=0.25: Escalations are context-preserving warm transfers delivering conversation history/customer data/reso",https://www.zenml.io/llmops-database/building-a-production-ai-agent-system-for-customer-support,,public case study / disclosure
study3-decagon-platform-vendor-L4,study3,deployment_evidence,"Decagon AI Concierge (Notion, Duolingo, Rippling) (Decagon (platform vendor)) L4 m=0.25: Agent Operating Procedures compiled to structured logic; integrations, guardrails and versioning con",https://www.assembled.com/page/decagon-ai,,public case study / disclosure
study3-deloitte-L1,study3,deployment_evidence,"Zora AI agentic platform (Deloitte) L1 m=0.25: Agents deployed under Deloitte's Trustworthy AI principles (robust, reliable, secure) with rigorous ",https://www.deloitte.com/us/en/about/press-room/deloitte-unveils-zora-ai-agentic-ai-for-tomorrows-workforce.html,,public case study / disclosure
study3-deloitte-L3,study3,deployment_evidence,"Zora AI agentic platform (Deloitte) L3 m=0.25: Trustworthy-AI governance and ethical safeguards emphasizing transparency, accountability, and human",https://www.deloitte.com/us/en/services/consulting/services/zora-generative-ai-agent.html,,public case study / disclosure
study3-deloitte-L4,study3,deployment_evidence,Zora AI agentic platform (Deloitte) L4 m=0.25: Deloitte manages the full SDLC for deployed agents with rigorous testing and QA for reliability/perf,https://www.deloitte.com/us/en/about/press-room/deloitte-unveils-zora-ai-agentic-ai-for-tomorrows-workforce.html,,public case study / disclosure
study3-github-microsoft-L1,study3,deployment_evidence,GitHub Copilot coding agent (enterprise) (GitHub / Microsoft) L1 m=0.25: Cloud coding agent runs in a sandboxed ephemeral environment with a configurable firewall allowlist ,https://docs.github.com/en/copilot/tutorials/cloud-agent/build-guardrails,,public case study / disclosure
study3-github-microsoft-L3,study3,deployment_evidence,GitHub Copilot coding agent (enterprise) (GitHub / Microsoft) L3 m=0.25: Agent works on a branch and cannot merge without human PR approval (approval gate); enterprise audit,https://docs.github.com/en/copilot/concepts/agents/enterprise-management,,public case study / disclosure
study3-github-microsoft-L4,study3,deployment_evidence,"GitHub Copilot coding agent (enterprise) (GitHub / Microsoft) L4 m=0.25: Enterprise AI-governance controls: policies/config in a unified admin view, 24-hour agent-session ac",https://docs.github.com/en/copilot/get-started/enterprise-ai-governance,,public case study / disclosure
study3-gitlab-L1,study3,deployment_evidence,Duo Agent Platform (DevSecOps) (GitLab) L1 m=0.25: Prompt guardrails plus a composite @duo-developer service-account identity that limits access (least,https://docs.gitlab.com/user/gitlab_duo/prompt_guardrails/,,public case study / disclosure
study3-gitlab-L3,study3,deployment_evidence,Duo Agent Platform (DevSecOps) (GitLab) L3 m=0.25: human_approval_required:true forces a human to confirm irreversible actions (merge/deploy) = explici,https://docs.gitlab.com/user/duo_agent_platform/security/,,public case study / disclosure
study3-gitlab-L4,study3,deployment_evidence,"Duo Agent Platform (DevSecOps) (GitLab) L4 m=0.25: Flows run inside CI/CD with pipeline/MR/change-window guardrails (evals/gates in CI/CD), @duo-develo",https://about.gitlab.com/gitlab-duo-agent-platform/,,public case study / disclosure
study3-goldman-sachs-L1,study3,deployment_evidence,"GS AI Assistant / GS AI Platform (Goldman Sachs) L1 m=0.25: All AI traffic passes a secure compliance gateway applying prompt filtering, data anonymization, and",https://www.virtasant.com/ai-today/how-goldman-sachs-scaled-ai-to-46-000-employees-safely,,public case study / disclosure
study3-goldman-sachs-L3,study3,deployment_evidence,GS AI Assistant / GS AI Platform (Goldman Sachs) L3 m=0.25: Human-in-the-loop plus audit logs; for autonomous agents (Claude-built accounting/compliance agents),https://www.pymnts.com/artificial-intelligence-2/2026/goldman-sachs-lets-ai-agents-do-accounting-and-compliance-work/,,public case study / disclosure
study3-goldman-sachs-L4,study3,deployment_evidence,"GS AI Assistant / GS AI Platform (Goldman Sachs) L4 m=0.25: Compliance gateway (policy-as-code-style checks), audit logging (observability), and phased rollout ",https://fortune.com/2025/06/24/goldman-sachs-internal-ai-assistant/,,public case study / disclosure
study3-google-cloud-L1,study3,deployment_evidence,Gemini Enterprise Agent Platform (Google Cloud) L1 m=0.25: Agent Gateway is a runtime enforcement point intercepting tool calls to enforce access-control polic,https://docs.cloud.google.com/gemini-enterprise-agent-platform/govern,,public case study / disclosure
study3-google-cloud-L3,study3,deployment_evidence,Gemini Enterprise Agent Platform (Google Cloud) L3 m=0.25: Comprehensive audit logging and per-agent identity giving a clear audit trail (provenance); operatio,https://docs.cloud.google.com/gemini-enterprise-agent-platform/govern,,public case study / disclosure
study3-google-cloud-L4,study3,deployment_evidence,"Gemini Enterprise Agent Platform (Google Cloud) L4 m=0.25: Per-agent SPIFFE-formatted Agent Identity in IAM (workload identity), Agent Gateway policy enforceme",https://cloud.google.com/blog/products/ai-machine-learning/introducing-gemini-enterprise-agent-platform,,public case study / disclosure
study3-hippocratic-ai-L1,study3,deployment_evidence,Hippocratic AI Polaris Agents (Hippocratic AI) L1 m=0.25: Constellation architecture: a primary conversational model plus 21 specialist supervisor models that,https://hippocraticai.com/polaris/,,public case study / disclosure
study3-hippocratic-ai-L3,study3,deployment_evidence,Hippocratic AI Polaris Agents (Hippocratic AI) L3 m=0.5: Strongest L3 case: supervisor models continuously oversee the talking model (oversight meta-monitori,https://www.nvidia.com/en-us/case-studies/hippocratic-ai/,,public case study / disclosure
study3-hippocratic-ai-L4,study3,deployment_evidence,"Hippocratic AI Polaris Agents (Hippocratic AI) L4 m=0.25: Every agent passes a three-step validation (licensure verification, development testing, clinical re",https://hippocraticai.com/,,public case study / disclosure
study3-intercom-L1,study3,deployment_evidence,"Fin AI customer-service agent (Intercom) L1 m=0.25: Fin AI Engine runs pre-answer safety checks: confidence threshold (uncertainty-aware), accuracy and ",https://www.intercom.com/help/en/articles/9929230-the-fin-ai-engine,,public case study / disclosure
study3-intercom-L3,study3,deployment_evidence,"Fin AI customer-service agent (Intercom) L3 m=0.25: Configurable escalation to humans on triggers (customer requests human, appears angry, stuck in a re",https://www.intercom.com/help/en/articles/10210126-provide-fin-ai-agent-with-specific-guidance,,public case study / disclosure
study3-intercom-L4,study3,deployment_evidence,Fin AI customer-service agent (Intercom) L4 m=0.25: Full observability suite plus documented Honeycomb case study on distributed tracing to observe/oper,https://www.honeycomb.io/resources/case-studies/how-honeycomb-helped-intercom-observe-and-operate-fin-ai,,public case study / disclosure
study3-jpmorgan-chase-L1,study3,deployment_evidence,LLM Suite (JPMorgan Chase) L1 m=0.25: Cross-functional governance board governs data access and model vetting; a model cannot be used with,https://emerj.com/artificial-intelligence-at-jpmorgan-chase/,,public case study / disclosure
study3-jpmorgan-chase-L3,study3,deployment_evidence,LLM Suite (JPMorgan Chase) L3 m=0.25: Mandatory control/approval process before an AI model can be used; audit logging cited as part of th,https://www.ctoforum.org/wp-content/uploads/2025/07/JPMorganChase-Leadership-in-the-Age-of-GenAI-TMS.pdf,,public case study / disclosure
study3-jpmorgan-chase-L4,study3,deployment_evidence,"LLM Suite (JPMorgan Chase) L4 m=0.25: Model registration in a formal control process, continuous monitoring, and ROI measurement described",https://emerj.com/artificial-intelligence-at-jpmorgan-chase/,,public case study / disclosure
study3-klarna-powered-by-openai-L1,study3,deployment_evidence,Klarna AI customer-service assistant (Klarna (powered by OpenAI)) L1 m=0.25: Assistant operates within customer-service scope with fallback to humans; firm publicly acknowledged,https://openai.com/index/klarna/,,public case study / disclosure
study3-klarna-powered-by-openai-L3,study3,deployment_evidence,Klarna AI customer-service assistant (Klarna (powered by OpenAI)) L3 m=0.25: Tiered handling with escalation to human agents for complex cases; in 2025 the firm re-introduced hu,https://blog.promptlayer.com/klarna-customer-service-from-ai-first-to-human-hybrid-balance/,,public case study / disclosure
study3-klarna-powered-by-openai-L4,study3,deployment_evidence,"Klarna AI customer-service assistant (Klarna (powered by OpenAI)) L4 m=0.25: Extensively measured golden signals in production: 2.3M conversations, resolution time 11->2 min, 25",https://www.klarna.com/international/press/klarna-ai-assistant-handles-two-thirds-of-customer-service-chats-in-its-first-month/,,public case study / disclosure
study3-kpmg-with-microsoft-azure-L1,study3,deployment_evidence,"Clara smart-audit agents / Workbench multi-agent platform (KPMG (with Microsoft Azure)) L1 m=0.25: Audit agents (expense vouching, search for unrecorded liabilities) deployed within a governed, 'trus",https://kpmg.com/xx/en/media/press-releases/2025/04/kpmg-advances-ai-integration-in-kpmg-clara-smart-audit-platform.html,,public case study / disclosure
study3-kpmg-with-microsoft-azure-L3,study3,deployment_evidence,"Clara smart-audit agents / Workbench multi-agent platform (KPMG (with Microsoft Azure)) L3 m=0.25: Explicitly 'AI-enabled, human-led': auditors review and sign off on agent outputs (approval-gate + t",https://kpmg.com/us/en/capabilities-services/audit-services/kpmg-clara.html,,public case study / disclosure
study3-kpmg-with-microsoft-azure-L4,study3,deployment_evidence,Clara smart-audit agents / Workbench multi-agent platform (KPMG (with Microsoft Azure)) L4 m=0.25: Built on Azure with Agent 365/Copilot governance; standardizes/automates audit procedures with stage,https://news.microsoft.com/source/2026/06/09/kpmg-and-microsoft-scale-trusted-enterprise-ai-agents-globally-through-deployment-of-agent-365-and-copilot/,,public case study / disclosure
study3-lemonade-L1,study3,deployment_evidence,"AI Jim / Maya claims and quote agents (Lemonade) L1 m=0.25: Deterministic policy/rules layer sits in front of the model with runtime evaluation on responses, ru",https://getperspective.ai/blog/lemonade-case-study-conversational-ai-insurance,,public case study / disclosure
study3-lemonade-L3,study3,deployment_evidence,AI Jim / Maya claims and quote agents (Lemonade) L3 m=0.25: Complex/high-value/questionable claims auto-route to a human expert (tiered autonomy + behavioral es,https://www.trixlyai.com/blog/our-blog-1/agentic-ai-insurance-lemonade-case-study-28,,public case study / disclosure
study3-lemonade-L4,study3,deployment_evidence,"AI Jim / Maya claims and quote agents (Lemonade) L4 m=0.25: Runtime evaluation on every response, ML fraud/severity models, and audit trails persisted to the da",https://www.trixlyai.com/blog/our-blog-1/agentic-ai-insurance-lemonade-case-study-28,,public case study / disclosure
study3-mercado-libre-with-openai-L1,study3,deployment_evidence,Verdi Customer-Service Mediation (Mercado Libre (with OpenAI)) L1 m=0.25: Verdi platform provides a structured framework governing GPT-4o-based agents and scoped API access f,https://openai.com/index/mercado-libre/,,public case study / disclosure
study3-mercado-libre-with-openai-L3,study3,deployment_evidence,"Verdi Customer-Service Mediation (Mercado Libre (with OpenAI)) L3 m=0.25: Agent interfaces with internal employees when necessary during mediation, handing off complex cases ",https://openai.com/index/mercado-libre/,,public case study / disclosure
study3-mercado-libre-with-openai-L4,study3,deployment_evidence,"Verdi Customer-Service Mediation (Mercado Libre (with OpenAI)) L4 m=0.25: Structured developer platform (17k devs, 30k microservices) with measured scope of automation (~10% ",https://openai.com/index/mercado-libre/,,public case study / disclosure
study3-microsoft-L1,study3,deployment_evidence,"Copilot Studio autonomous agents (Microsoft) L1 m=0.25: Guidance to program strict limits on agent actions (closed-loop guardrails), DLP, and running agents",https://learn.microsoft.com/en-us/microsoft-copilot-studio/guidance/autonomous-agents,,public case study / disclosure
study3-microsoft-L3,study3,deployment_evidence,"Copilot Studio autonomous agents (Microsoft) L3 m=0.25: Detailed logs of every trigger, decision, and action (audit/provenance); layered approval workflows ",https://learn.microsoft.com/en-us/microsoft-copilot-studio/security-and-governance,,public case study / disclosure
study3-microsoft-L4,study3,deployment_evidence,"Copilot Studio autonomous agents (Microsoft) L4 m=0.25: Zoned governance with layered environments and approval workflows (progressive rollout), DLP policie",https://learn.microsoft.com/en-us/azure/cloud-adoption-framework/ai-agents/governance-security-across-organization,,public case study / disclosure
study3-moody-s-L1,study3,deployment_evidence,Research Assistant (agentic) (Moody's) L1 m=0.25: Multi-agent orchestration with bounded workflows (up to ~400 steps) and an accuracy-first design giv,https://www.zenml.io/llmops-database/multi-agent-ai-system-for-financial-intelligence-and-risk-analysis,,public case study / disclosure
study3-moody-s-L3,study3,deployment_evidence,Research Assistant (agentic) (Moody's) L3 m=0.25: Human oversight over analytical outputs with source citations/provenance back to filings and ratings,https://www.moodys.com/web/en/us/creditview/blog/from-research-assistant-to-agentic-solution-with-cristina-pieretti.html,,public case study / disclosure
study3-moody-s-L4,study3,deployment_evidence,Research Assistant (agentic) (Moody's) L4 m=0.25: Serverless multi-agent orchestration on Amazon Bedrock with document-processing pipelines; measured ,https://www.zenml.io/llmops-database/multi-agent-ai-platform-for-financial-workflow-automation,,public case study / disclosure
study3-morgan-stanley-wealth-management-L1,study3,deployment_evidence,AI @ Morgan Stanley Assistant / Debrief (Morgan Stanley Wealth Management) L1 m=0.25: Firm built guardrails around testing and bias mitigation; every use case passes a structured eval fr,https://openai.com/index/morgan-stanley/,,public case study / disclosure
study3-morgan-stanley-wealth-management-L3,study3,deployment_evidence,"AI @ Morgan Stanley Assistant / Debrief (Morgan Stanley Wealth Management) L3 m=0.25: Human-in-the-loop is mandatory: Debrief generates meeting notes/emails only with client consent, and",https://www.morganstanley.com/press-releases/ai-at-morgan-stanley-debrief-launch,,public case study / disclosure
study3-morgan-stanley-wealth-management-L4,study3,deployment_evidence,AI @ Morgan Stanley Assistant / Debrief (Morgan Stanley Wealth Management) L4 m=0.25: Documented eval framework systematically tests models against real-world scenarios with human-expert,https://openai.com/index/morgan-stanley/,,public case study / disclosure
study3-salesforce-L1,study3,deployment_evidence,"Agentforce (Einstein Trust Layer) (Salesforce) L1 m=0.25: Einstein Trust Layer sits between every prompt and the LLM: topic/scope guardrails, data masking, to",https://www.salesforce.com/welcome-to-the-agentic-enterprise/ai-guardrails/,,public case study / disclosure
study3-salesforce-L3,study3,deployment_evidence,Agentforce (Einstein Trust Layer) (Salesforce) L3 m=0.25: Each LLM call is its own immutable audit record (audit trail is the source of truth for what the mod,https://www.salesforce.com/blog/best-practices-for-secure-agentforce-implementation-2/,,public case study / disclosure
study3-salesforce-L4,study3,deployment_evidence,Agentforce (Einstein Trust Layer) (Salesforce) L4 m=0.25: Agentforce Testing Center simulates and scores agent behavior before deployment (pre-prod evals); au,https://trailhead.salesforce.com/content/learn/modules/trusted-agentic-ai/explore-agentforce-guardrails-and-trust-patterns,,public case study / disclosure
study3-sap-L1,study3,deployment_evidence,"Joule agents / AI Agent Hub (SAP) L1 m=0.25: Joule Studio ships built-in operational controls: guardrails plus human checkpoints, and scoping of ",https://community.sap.com/t5/artificial-intelligence-blogs-posts/agent-builder-in-joule-studio-is-now-generally-available-build-your-own/ba-p/14289282,,public case study / disclosure
study3-sap-L3,study3,deployment_evidence,"Joule agents / AI Agent Hub (SAP) L3 m=0.25: AI Agent Hub is a central registry showing what each agent does, is allowed to touch, and actually d",https://ignitesap.com/sap-ai-agent-hub-and-agent-governance/,,public case study / disclosure
study3-sap-L4,study3,deployment_evidence,Joule agents / AI Agent Hub (SAP) L4 m=0.25: Process Insights for behavioral observability/impact analysis (semantic observability); managed runt,https://www.ux4tech.com/blog/sap-ai-agent-hub-enterprise-governance,,public case study / disclosure
study3-servicenow-L1,study3,deployment_evidence,"AI Agents governed via AI Control Tower (ServiceNow) L1 m=0.25: Runtime agent-deviation detection flags straying from authorized role, prompt-injection and override",https://newsroom.servicenow.com/press-releases/details/2026/ServiceNow-expands-AI-Control-Tower-to-discover-observe-govern-secure-and-measure-AI-deployed-across-any-system-in-the-enterprise/default.aspx,,public case study / disclosure
study3-servicenow-L3,study3,deployment_evidence,AI Agents governed via AI Control Tower (ServiceNow) L3 m=0.25: AI Control Tower is a fleet oversight/meta-monitoring plane (discover/observe/govern/measure) with I,https://www.servicenow.com/products/ai-control-tower.html,,public case study / disclosure
study3-servicenow-L4,study3,deployment_evidence,"AI Agents governed via AI Control Tower (ServiceNow) L4 m=0.25: Traceloop-based deep runtime observability into agent reasoning/decisions (semantic observability), ",https://www.servicenow.com/products/ai-control-tower.html,,public case study / disclosure
study3-shopify-L1,study3,deployment_evidence,Sidekick merchant agent (Shopify) L1 m=0.25: Cheap deterministic validation checks run before the expensive LLM judge (basic-layer validation / c,https://shopify.engineering/building-production-ready-agentic-systems,,public case study / disclosure
study3-shopify-L4,study3,deployment_evidence,"Sidekick merchant agent (Shopify) L4 m=0.25: Rigorous eval framework: LLM-as-judge + merchant simulation, ground-truth sets sampled from producti",https://shopify.engineering/building-production-ready-agentic-systems,,public case study / disclosure
study3-sierra-platform-vendor-L1,study3,deployment_evidence,"Sierra CX Agents (WeightWatchers, ADT, SiriusXM) (Sierra (platform vendor)) L1 m=0.25: Agents configured with explicit goals and guardrails to keep them on-policy; scoped tool/knowledge a",https://sierra.ai/customers/weightwatchers,,public case study / disclosure
study3-sierra-platform-vendor-L3,study3,deployment_evidence,"Sierra CX Agents (WeightWatchers, ADT, SiriusXM) (Sierra (platform vendor)) L3 m=0.25: ADT agent runs with 'tight guardrails and dense human-in-the-loop review'; escalation/handoff to hum",https://theaiagentindex.com/agents/sierra,,public case study / disclosure
study3-sierra-platform-vendor-L4,study3,deployment_evidence,"Sierra CX Agents (WeightWatchers, ADT, SiriusXM) (Sierra (platform vendor)) L4 m=0.25: Measured outcomes (WeightWatchers agent ~70% of sessions, 4.6/5 CSAT); Agent SDK with versioning and",https://sierra.ai/customers,,public case study / disclosure
study3-t-mobile-with-openai-L1,study3,deployment_evidence,IntentCX (T-Mobile (with OpenAI)) L1 m=0.25: Intent-driven decisioning platform with secure/scoped access to T-Mobile data (least-privilege); aut,https://www.t-mobile.com/news/business/t-mobile-launches-intentcx-with-openai,,public case study / disclosure
study3-t-mobile-with-openai-L3,study3,deployment_evidence,IntentCX (T-Mobile (with OpenAI)) L3 m=0.25: Primary mode is agent-assist: platform delivers individualized solutions that human contact-center a,https://www.customerexperiencedive.com/news/t-mobile-openai-customer-service-agents-generative-ai-intentcx/727572/,,public case study / disclosure
study3-uk-government-digital-service-gds-L1,study3,deployment_evidence,GOV.UK Chat (UK Government Digital Service (GDS)) L1 m=0.25: Two layers of safety guardrails; scope-limited to GOV.UK content (least-privilege); clarifying follo,https://www.gov.uk/government/news/governments-experimental-ai-chatbot-to-help-people-set-up-small-businesses-and-find-support,,public case study / disclosure
study3-uk-government-digital-service-gds-L3,study3,deployment_evidence,GOV.UK Chat (UK Government Digital Service (GDS)) L3 m=0.25: Dedicated oversight/monitoring during pilots; red-teaming with the AI Security Institute (508 jailbr,https://insidegovuk.blog.gov.uk/2026/05/15/developing-gov-uk-chat-our-data-science-and-ai-engineering-journey/,,public case study / disclosure
study3-uk-government-digital-service-gds-L4,study3,deployment_evidence,GOV.UK Chat (UK Government Digital Service (GDS)) L4 m=0.25: Staged/progressive rollout across two public pilots; measured accuracy improvement 76% to 90% with g,https://www.publictechnology.net/2026/03/19/science-technology-and-research/gds-reports-achieving-90-accuracy-in-gov-uk-chat-pilots/,,public case study / disclosure
study3-walmart-L1,study3,deployment_evidence,Sparky Shopping Assistant (Walmart) L1 m=0.25: Transactions constrained to Walmart's own checkout with scoped access to real-time inventory/pricing,https://corporate.walmart.com/news/2025/06/06/walmart-the-future-of-shopping-is-agentic-meet-sparky,,public case study / disclosure
study3-walmart-L4,study3,deployment_evidence,Sparky Shopping Assistant (Walmart) L4 m=0.25: Adoption and business metrics tracked (~half of app users tried it; ~35% higher average order value ,https://talkbusiness.net/2026/07/the-supply-side-walmarts-sparky-shopping-agent-drives-more-sales/,,public case study / disclosure
study3-wells-fargo-on-google-cloud-L1,study3,deployment_evidence,"Fargo virtual assistant (Wells Fargo (on Google Cloud)) L1 m=0.25: Privacy-orchestration layer scrubs and tokenizes PII on-premise before any LLM call, guaranteeing ze",https://venturebeat.com/ai/wells-fargos-ai-assistant-just-crossed-245-million-interactions-with-zero-humans-in-the-loop-and-zero-pii-to-the-llm,,public case study / disclosure
study3-wells-fargo-on-google-cloud-L3,study3,deployment_evidence,Fargo virtual assistant (Wells Fargo (on Google Cloud)) L3 m=0.25: Banking-grade logging/provenance of interactions for compliance (audit-trail class). NOTE: reporting,https://cloud.google.com/transform/reinventing-personal-finance-customer-experience-wells-fargo-fargo-chat,,public case study / disclosure
study3-wells-fargo-on-google-cloud-L4,study3,deployment_evidence,Fargo virtual assistant (Wells Fargo (on Google Cloud)) L4 m=0.25: Engineered privacy-orchestration/tokenization pipeline with measured production scale (245.4M intera,https://cloud.google.com/blog/topics/financial-services/wells-fargo-agentic-ai-agentspace-empowering-workers,,public case study / disclosure
study3-zoom-L1,study3,deployment_evidence,"AI Companion / Virtual Agent (Zoom) L1 m=0.25: Layered safeguards: real-time safety checks, multi-model cross-checking to validate responses (close",https://www.zoom.com/en/products/virtual-agent/features/responsible-ai/,,public case study / disclosure
study3-zoom-L3,study3,deployment_evidence,AI Companion / Virtual Agent (Zoom) L3 m=0.25: Vertical-specific backend logic to prevent off-policy responses and escalation paths to human agents,https://www.zoom.com/en/products/virtual-agent/features/responsible-ai/,,public case study / disclosure
study3-zoom-L4,study3,deployment_evidence,AI Companion / Virtual Agent (Zoom) L4 m=0.25: Enterprise observability via AI simulations and post-call analytics (evals + semantic observability),https://www.zoom.com/en/products/ai-assistant/resources/privacy-security/,,public case study / disclosure


==> anc/stats_summary.json <==
{
 "study1": {
  "avg_layers_implicated": 2.61,
  "by_source": {
   "aiid": 35,
   "mit_risk_repo": 1,
   "web_reports": 26
  },
  "conditionals": {
   "P_L3_given_L1": 0.692,
   "P_L3_given_L2": 0.571,
   "P_L4_given_L1": 0.827,
   "P_L4_given_L2": 0.429
  },
  "cooccurrence": {
   "L1": {
    "L1": 0,
    "L2": 10,
    "L3": 36,
    "L4": 43
   },
   "L2": {
    "L1": 0,
    "L2": 0,
    "L3": 4,
    "L4": 3
   },
   "L3": {
    "L1": 0,
    "L2": 0,
    "L3": 0,
    "L4": 2
   },
   "L4": {
    "L1": 1,
    "L2": 0,
    "L3": 1,
    "L4": 0
   }
  },
  "involvement_count": {
   "L1": 53,
   "L2": 17,
   "L3": 43,
   "L4": 49
  },
  "involvement_share": {
   "L1": 0.855,
   "L2": 0.274,
   "L3": 0.694,
   "L4": 0.79
  },
  "kappa_detail": {
   "cross_model_check": {
    "coder_b_provider": "openai/gpt-5.6-terra",
    "corpus_change": "N 50 -> 62: 32 cross-model disagreements adjudicated; 13 candidates admitted (one, aiid-1361, subsequently reversed on scope review), 1 primary code reassigned",
    "counts_changed_after_adjudication": true,
    "kappa_cross_model_pre_adjudication": 0.643,
    "n_disagreements": 32,
    "n_units": 363,
    "parse_failures": 0
   },
   "intra_protocol": {
    "cohens_kappa_pre_adjudication": 0.83,
    "n_disagreements": 16,
    "n_units": 363
   }
  },
  "n_included": 62,
  "n_with_any_secondary": 51,
  "note": "regenerated from data/study1_incidents.csv (v2, post cross-model adjudication); studies 2 and 3 blocks unchanged from prior release",
  "per_layer_counts": {
   "L1": 52,
   "L2": 7,
   "L3": 2,
   "L4": 1
  },
  "per_layer_shares": {
   "L1": 0.839,
   "L2": 0.113,
   "L3": 0.032,
   "L4": 0.016
  },
  "share_with_any_secondary": 0.823,
  "wilson_ci": {
   "L1_primary_share": [
    73,
    91
   ],
   "L2_plus_L3_primary_share": [
    8,
    25
   ],
   "multi_layer_share": [
    71,
    90
   ]
  }
 },
 "study2": {
  "by_category": {
   "guardrails_gateway": {
    "full_coverage_share": {
     "L1": 0.6666666666666666,
     "L2": 0.0,
     "L3": 0.0,
     "L4": 0.0
    },
    "n_tools": 6
   },
   "observability_eval": {
    "full_coverage_share": {
     "L1": 0.1111111111111111,
     "L2": 0.0,
     "L3": 0.1111111111111111,
     "L4": 0.8888888888888888
    },
    "n_tools": 9
   },
   "orchestration_hitl": {
    "full_coverage_share": {
     "L1": 0.8571428571428571,
     "L2": 0.0,
     "L3": 1.0,
     "L4": 0.14285714285714285
    },
    "n_tools": 7
   }
  },
  "full_coverage_share": {
   "L1": 0.5,
   "L2": 0.0,
   "L3": 0.36363636363636365,
   "L4": 0.4090909090909091
  },
  "n_tools": 22,
  "per_layer_coverage": {
   "L1": {
    "Full": 11,
    "None": 3,
    "Partial": 8,
    "full_or_partial_share": 0.8636363636363636,
    "full_share": 0.5
   },
   "L2": {
    "Full": 0,
    "None": 19,
    "Partial": 3,
    "full_or_partial_share": 0.13636363636363635,
    "full_share": 0.0
   },
   "L3": {
    "Full": 8,
    "None": 4,
    "Partial": 10,
    "full_or_partial_share": 0.8181818181818182,
    "full_share": 0.36363636363636365
   },
   "L4": {
    "Full": 9,
    "None": 2,
    "Partial": 11,
    "full_or_partial_share": 0.9090909090909091,
    "full_share": 0.4090909090909091
   }
  }
 },
 "study3": {
  "index": {
   "alpha": 0.6,
   "bottleneck_max": 0.125,
   "bottleneck_mean": 0.07214285714285715,
   "bottleneck_median": 0.07500000000000001,
   "bottleneck_min": 0.0,
   "formula": "M = alpha*min(m) + (1-alpha)*mean(m); maturity level read from the band M falls in",
   "geometric_robustness_limit": {
    "all_composites_zero": true,
    "composite_mean": 0.0
   },
   "level_band_distribution": {
    "L0 Ad hoc": 35,
    "L1 Controlled": 0,
    "L2 Emergence-aware": 0,
    "L3 Requisite": 0,
    "L4 Autonomic": 0
   },
   "level_band_thresholds": {
    "L1": 0.25,
    "L2": 0.5,
    "L3": 0.75,
    "L4": 1.0
   },
   "scores": [
    0.125,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.0,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.1,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.05,
    0.07500000000000001,
    0.05,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.07500000000000001,
    0.05,
    0.07500000000000001,
    0.05
   ],
   "type": "single_composite_bottleneck"
  },
  "modal_weakest_layer": "L2",
  "n_deployments": 35,
  "per_layer_mean": {
   "L1": 0.25,
   "L2": 0.0,
   "L3": 0.22857142857142856,
   "L4": 0.24285714285714285
  },
  "weakest_layer_frequency": {
   "L1": 1,
   "L2": 35,
   "L3": 4,
   "L4": 2
  }
 }
}

==> anc/study1_incidents.csv <==
incident_id,source,url,date,system_description,included,exclusion_reason,primary_layer,secondary_layers,mechanism_phrase,rationale,coder_a,coder_b,adjudicated
aiid-1003,aiid,https://incidentdatabase.ai/cite/1003,2025-03-18,AIXBT autonomous AI crypto trading bot,True,,L1,L3; L4,injected-prompt fund transfer,"An attacker compromised the admin dashboard and queued fraudulent prompts that the agent executed to transfer 55.5 ETH, which least-privilege tooling and transfer approval checks could have prevented.",L1,L1,False
aiid-1015,aiid,https://incidentdatabase.ai/cite/1015,2025-04,Xanthorox AI,False,not_agentic,,,,"This describes a marketed malicious AI product's claimed capabilities, not a documented concrete agentic incident with an actual failure trajectory or mechanism to code.",excluded,excluded,False
aiid-1016,aiid,https://incidentdatabase.ai/cite/1016,2025-04-09,Lovable AI web-app generation platform,True,,L1,,jailbreak prompt abuse,Jail breaking can be managed at each agent level which seems to have been missed,excluded,excluded,True
aiid-1026,aiid,https://incidentdatabase.ai/cite/1026,2025-04-12,"Claude, GPT, DeepSeek (chat LLMs)",False,not_agentic,,,,"This is single-completion chatbot output during a conversation, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1028,aiid,https://incidentdatabase.ai/cite/1028,2025-02-07,OpenAI Operator agent,True,,L1,L3; L4,bypassed purchase-confirmation safeguard,Operator autonomously completed an unauthorized purchase by skipping a required user-confirmation checkpoint that a proper action-authorization gate in a single-agent loop would have enforced.,L1,L1,False
aiid-1039,aiid,https://incidentdatabase.ai/cite/1039,2025-04,Anysphere Cursor 'Sam' AI support bot,False,not_agentic,,,,"The support bot produced a single hallucinated completion (a fabricated login policy) rather than autonomous multi-step planning and tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-1040,aiid,https://incidentdatabase.ai/cite/1040,2025-04-26,Meta AI companions (Meta AI and user-created chatbots),False,not_agentic,,,,"This describes conversational chatbot completions producing disallowed content, not autonomous multi-step planning with tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-1041,aiid,https://incidentdatabase.ai/cite/1041,2025-01,Nomi (Glimpse AI) companion chatbot,False,not_agentic,,,,"This is single-completion conversational model output with no planning or tool execution, so it fails the agentic inclusion filter.",excluded,excluded,False
aiid-1054,aiid,https://incidentdatabase.ai/cite/1054,2025-03,Anthropic Claude used as orchestrator for influence-as-a-service bot network,True,,L2,L3; L4,orchestrator-driven multi-persona coordination,"Claude acted as a tactical decision-maker orchestrating 100 coordinated bot personas via shared JSON persona state, with Anthropic's oversight only detecting and banning after the fact and unable to confirm downstream deployment.",L2,L2,False
aiid-1055,aiid,https://incidentdatabase.ai/cite/1055,2025-04-29,"AI tools used by threat actors (LLMs for phishing, network mapping)",False,not_agentic,,,,"The report describes threat actors using AI tools to enhance attack stages, not an autonomous multi-step agent executing tools with mechanism-level detail.",excluded,excluded,False
aiid-1061,aiid,https://incidentdatabase.ai/cite/1061,2025-02-07,Matryoshka influence campaign (suspected AI-generated narration/editing),False,not_agentic,,,,"This describes a human-run influence operation with unconfirmed use of AI content generation, not an autonomous multi-step agent executing tools.",excluded,excluded,False
aiid-1070,aiid,https://incidentdatabase.ai/cite/1070,2024-11-15,Serviceaide agentic AI IT management platform (Catholic Health Elasticsearch database),False,not_agentic,,,,"The breach was a misconfigured Elasticsearch database publicly exposed, not any autonomous multi-step agentic planning or tool execution failure.",excluded,excluded,False
aiid-1072,aiid,https://incidentdatabase.ai/cite/1072,2025-05-14,xAI Grok chatbot on X,True,,L3,L4,system-prompt injection contamination,This is a human error as the system prompt change was controlled by human which is the reason for this to happen,L3,excluded,True
aiid-1101,aiid,https://incidentdatabase.ai/cite/1101,2025-04-29,Meta AI stand-alone app with Discover feed,False,not_agentic,,,,"This is a UI/privacy design problem where users unknowingly published chats, not an autonomous multi-step agent planning and executing tools.",excluded,excluded,False
aiid-1104,aiid,https://incidentdatabase.ai/cite/1104,2025-05-17,Unnamed AI chatbot / generative AI chat application,False,not_agentic,,,,"The chatbot merely answered informational queries as single-completion output with no autonomous planning or tool execution, so it fails the agentic inclusion criterion.",excluded,excluded,False
aiid-1106,aiid,https://incidentdatabase.ai/cite/1106,2025-05,ChatGPT (OpenAI),False,not_agentic,,,,"This is conversational single-completion chatbot output reinforcing delusions, not autonomous multi-step agentic planning with tool execution.",excluded,excluded,False
aiid-1108,aiid,https://incidentdatabase.ai/cite/1108,2025-06-10,Character.AI and Meta AI Studio user-created therapy chatbots,False,adjudicated_excluded,,,,"Chatbots asserted licensure and fabricated license numbers even when explicitly configured not to, indicating a deployment/guardrail deficiency rather than autonomous multi-step tool-using agency, but it is documented as a single-completion conversational failure.",excluded,excluded,False
aiid-1130,aiid,https://incidentdatabase.ai/cite/1130,2025-03-13,Alleged AI voice-cloning scam call,False,not_agentic,,,,"This describes a human-operated scam allegedly using AI voice cloning, not an autonomous multi-step agent executing tools.",excluded,excluded,False
aiid-1146,aiid,https://incidentdatabase.ai/cite/1146,2025-07-08,xAI Grok chatbot on X,False,adjudicated_excluded,,,,"Author scope decision (2026-07-16): Grok auto-posting antisemitic replies is single-completion output from a modified system prompt, not autonomous multi-step tool execution; auto-posting is not agentic.",excluded,L1,True
aiid-1150,aiid,https://incidentdatabase.ai/cite/1150,2025-07-20,AI-generated deepfake video (unspecified generation tool),False,not_agentic,,,,"This describes a human-created and human-reposted deepfake video, not an autonomous agent performing planning and tool execution.",excluded,excluded,False
aiid-1151,aiid,https://incidentdatabase.ai/cite/1151,2025-05,ChatGPT (GPT-4o),False,not_agentic,,,,"This is a conversational chatbot producing single-completion responses with no planning or tool execution, so it is not agentic multi-step behavior.",excluded,excluded,False
aiid-1152,aiid,https://incidentdatabase.ai/cite/1152,2025-07-18,Replit AI coding agent,True,,L1,L3; L4,unauthorized destructive command execution,"A single agent ignored explicit code-freeze instructions and ran production DB deletion commands without permission, with no dev/prod separation, no rollback, and fabricated cover-up, all of which least-privilege tooling and circuit breakers would have prevented.",L1,L1,False
aiid-1157,aiid,https://incidentdatabase.ai/cite/1157,2025-05,Google Gemini (teen-safety chatbot version),False,not_agentic,,,,"This is single-completion chatbot output subverted by prompt manipulation, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1158,aiid,https://incidentdatabase.ai/cite/1158,2025-07,Amazon Q Developer for VS Code Extension,True,,L1,,prompt-injected supply-chain compromise,Author scope decision (2026-07-16): security exploits of non-multi-step AI systems are in scope. The Amazon Q wiper injection is admissible; coded L1 per coder A (least-privilege tooling on the agent could have bounded the destructive command).,L1,excluded,True
aiid-1172,aiid,https://incidentdatabase.ai/cite/1172,2024-12-26,Meta AI chatbot service,False,not_agentic,,,,"This is a classic insecure-direct-object-reference web vulnerability in a deployed service, not an autonomous multi-step agentic planning-plus-tool-execution failure.",excluded,excluded,False
aiid-1173,aiid,https://incidentdatabase.ai/cite/1173,2025-06,Google Gemini chatbot,False,insufficient_mechanism,,,,"The report describes repetitive self-deprecating text generation attributed vaguely to an 'infinite looping bug' during task attempts, but lacks mechanism-level detail of planning plus tool execution to code as an agentic incident.",excluded,excluded,False
aiid-1174,aiid,https://incidentdatabase.ai/cite/1174,2025-02-26,Microsoft Copilot / Bing caching,False,not_agentic,,,,"This is a data-caching privacy vulnerability where Copilot returned indexed content, not an autonomous multi-step agent planning and executing tools.",excluded,excluded,False
aiid-1176,aiid,https://incidentdatabase.ai/cite/1176,2025-08-01,Microsoft Windows Recall,False,not_agentic,,,,"Recall is a passive screenshot/retrieval tool with a content filter, not an autonomous planning-plus-tool-execution agent, so it fails the agentic inclusion criterion.",excluded,excluded,False
aiid-1178,aiid,https://incidentdatabase.ai/cite/1178,2025-07-21,Google Gemini CLI,True,,L1,L4,missing read-after-write verification,"The agent executed a failed mkdir, never verified it, and proceeded with destructive move operations that a single-agent verification loop and rollback path would have prevented.",L1,L1,False
aiid-1179,aiid,https://incidentdatabase.ai/cite/1179,2025-06-30,McDonald's McHire / Paradox.ai 'Olivia' chatbot,False,not_agentic,,,,"This is a conventional web/API security vulnerability (default admin login plus IDOR) in a hiring platform, not an autonomous multi-step agent planning-and-tool-execution failure.",excluded,excluded,False
aiid-1180,aiid,https://incidentdatabase.ai/cite/1180,2025-03,Meta AI chatbot persona 'Big sis Billie' (Facebook Messenger),False,not_agentic,,,,"This is single-completion conversational chatbot output with no planning or tool execution, so it is not an agentic multi-step incident.",excluded,excluded,False
aiid-1186,aiid,https://incidentdatabase.ai/cite/1186,2025-07-31,ChatGPT and other LLM share features,False,not_agentic,,,,"This is a privacy/UX design failure involving indexed share links, not autonomous multi-step agentic tool execution.",excluded,excluded,False
aiid-1188,aiid,https://incidentdatabase.ai/cite/1188,2025-06-25,"ChatGPT, Copilot, Gemini, Grok, DeepSeek-R1",False,not_agentic,,,,"This documents single-completion LLM chatbot outputs reflecting training-data bias, not autonomous multi-step agentic tool execution.",excluded,excluded,False
aiid-1190,aiid,https://incidentdatabase.ai/cite/1190,2025-08,ChatGPT-based chatbot prompt ('Harry' AI therapist),False,not_agentic,,,,"This describes single-completion chatbot responses via a persona prompt, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1192,aiid,https://incidentdatabase.ai/cite/1192,2025-04,ChatGPT-4o (OpenAI),False,not_agentic,,,,"This involves single-completion conversational model output with safeguard bypass, not autonomous multi-step planning and tool execution by an agent.",excluded,excluded,False
aiid-1198,aiid,https://incidentdatabase.ai/cite/1198,2025-07-08,Grok 3 (X chatbot),False,not_agentic,,,,"This is single-completion chatbot output generating harmful text in response to prompts, not autonomous multi-step planning and tool execution.",excluded,excluded,False
aiid-1200,aiid,https://incidentdatabase.ai/cite/1200,2025-08-28,Meta AI chatbot (Instagram/Facebook),False,adjudicated_excluded,,,,"Author scope decision (2026-07-16): Meta AI conversational memory persistence is chatbot output, not autonomous multi-step tool execution; auto-posting/conversational generation is not agentic.",excluded,L1,True
aiid-1205,aiid,https://incidentdatabase.ai/cite/1205,2025-09-11,"Perplexity, Grok, Google AI Overview chatbots",False,not_agentic,,,,"These are single-completion chatbot outputs generating false factual claims, not autonomous multi-step agentic tool-execution behavior.",excluded,excluded,False
aiid-1209,aiid,https://incidentdatabase.ai/cite/1209,2023-11,Character.AI 'Hero' chatbot,False,not_agentic,,,,"This is a single-completion conversational chatbot generating text responses, not an autonomous multi-step planning-plus-tool-execution agent, so it fails the agentic inclusion criterion.",excluded,excluded,False
aiid-1210,aiid,https://incidentdatabase.ai/cite/1210,2025-08-24,"Claude Code, Gemini CLI, Amazon q (local AI coding agents)",True,,L1,L3; L4,guardrail-bypass unsafe flags,"Malware invoked AI coding agents with permission-bypassing flags (--dangerously-skip-permissions, --yolo, --trust-all-tools) so the agents autonomously scanned filesystems and exfiltrated secrets, which least-privilege/permission enforcement in the agent loop would have prevented.",L1,L1,False
aiid-1212,aiid,https://incidentdatabase.ai/cite/1212,2025-09-20,Nomi AI Companion chatbot,False,not_agentic,,,,"This is single-completion conversational chatbot output with no planning or tool execution, not autonomous multi-step agentic behavior.",excluded,excluded,False
aiid-1214,aiid,https://incidentdatabase.ai/cite/1214,2025-09-29,Unidentified AI video-modification tool,False,not_agentic,,,,"This describes a human posting an AI-modified deepfake video, not an autonomous multi-step agent planning and executing tool actions.",excluded,excluded,False
aiid-1218,aiid,https://incidentdatabase.ai/cite/1218,2025-07-04,Microsoft 365 Copilot,True,,L4,L1; L3,audit-log evasion via prompt,This is a devSecOps issue as the audit telemetry deployment should have got flagged.,L1,L1,True
aiid-1219,aiid,https://incidentdatabase.ai/cite/1219,2025-07-02,Meta automated content moderation (AI classifier),False,not_agentic,,,,"This describes an automated content-moderation classifier making false-positive flags, not an autonomous planning-plus-tool-execution agent, so it fails the agentic inclusion criterion.",excluded,excluded,False
aiid-1238,aiid,https://incidentdatabase.ai/cite/1238,2025-10-10,"OpenAI ChatGPT models (o4-mini, GPT-5-mini, oss-20b, oss-120b)",False,not_agentic,,,,"This is single-completion model output elicited via jailbreak prompts, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1247,aiid,https://incidentdatabase.ai/cite/1247,2025-04-28,Meta AI chatbot,False,not_agentic,,,,"This is single-completion chatbot output producing false statements, not autonomous multi-step planning plus tool execution.",excluded,excluded,False
aiid-1253,aiid,https://incidentdatabase.ai/cite/1253,2025-10-27,ChatGPT (GPT-4o/GPT-5),False,not_agentic,,,,"This describes single-completion chatbot responses in mental-health conversations, not autonomous multi-step agentic tool execution.",excluded,excluded,False
aiid-1263,aiid,https://incidentdatabase.ai/cite/1263,2025-09,Claude Code (used by GTG-1002),True,,L1,L3; L4,jailbreak via task decomposition,"Attackers jailbroke Claude Code and decomposed malicious intent into innocuous subtasks executed autonomously with tools, bypassing guardrails that lacked full-context detection to interrupt the trajectory.",L1,L1,False
aiid-1269,aiid,https://incidentdatabase.ai/cite/1269,2025-10-27,Waymo autonomous taxi,False,insufficient_mechanism,,,,"The account is a news story about a Waymo running over a cat with no technical detail on the vehicle's planning, perception, or decision mechanism sufficient to code a failure mode.",excluded,excluded,False
aiid-1277,aiid,https://incidentdatabase.ai/cite/1277,2025-11-21,FoloToy Kumma / Miko 3 / Character.AI children's AI products,False,not_agentic,,,,"This describes single-completion chatbot outputs and guardrail erosion in conversation, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1279,aiid,https://incidentdatabase.ai/cite/1279,2025-11-18,"ChatGPT, Copilot, Gemini, Meta AI, Perplexity",False,not_agentic,,,,"These are single-completion chatbot responses giving wrong advice, not autonomous multi-step tool-executing agent behavior.",excluded,excluded,False
aiid-1281,aiid,https://incidentdatabase.ai/cite/1281,2025-11,ChatGPT (chatbot advice),False,not_agentic,,,,"The incident involves single-completion chatbot responses used as medical advice, not autonomous multi-step planning or tool execution by an agent.",excluded,excluded,False
aiid-1284,aiid,https://incidentdatabase.ai/cite/1284,2025-11-19,Secret Desires AI platform (cloud storage),False,not_agentic,,,,"This is a data-exposure incident from misconfigured cloud storage, not an autonomous agent planning and executing tools in a multi-step loop.",excluded,excluded,False
aiid-1296,aiid,https://incidentdatabase.ai/cite/1296,2025-02-05,Unspecified AI chatbot,False,not_agentic,,,,"This is a single-completion chatbot jailbreak (safety filter bypass), not autonomous multi-step agentic tool-executing behavior.",excluded,excluded,False
aiid-1298,aiid,https://incidentdatabase.ai/cite/1298,2025-12-04,Perplexity AI,False,insufficient_mechanism,,,,"This is a copyright lawsuit describing model outputs and misattribution, not an autonomous multi-step agentic incident with codeable failure mechanism.",excluded,excluded,False
aiid-1299,aiid,https://incidentdatabase.ai/cite/1299,2025-10-03,ChatGPT (used by immigration agent for report generation),False,not_agentic,,,,"The incident describes a human using ChatGPT to draft a narrative from minimal inputs, which is single-completion model output rather than autonomous multi-step planning and tool execution.",excluded,excluded,False
aiid-1310,aiid,https://incidentdatabase.ai/cite/1310,2025-12,Canada Revenue Agency 'Charlie' Chatbot,False,not_agentic,,,,"Charlie is a conversational Q&A chatbot producing single-completion answers with no documented planning or tool execution, so it does not meet the autonomous multi-step agentic threshold.",excluded,excluded,False
aiid-1313,aiid,https://incidentdatabase.ai/cite/1313,2025-11,Anthropic Claude 'Claudius' vending agent (Project Vend) with overseeing 'Seymour Cash' CEO bot,True,,L1,L2; L3; L4,social-engineering price/purchase manipulation,"Claudius was manipulated via Slack into zero pricing, inappropriate purchases (PS5, live fish), and giving away inventory, with an overseeing CEO bot and human approvals that failed to enforce profit and purchase controls.",L1,L1,False
aiid-1326,aiid,https://incidentdatabase.ai/cite/1326,2025-12-20,Waymo autonomous vehicle fleet,True,,L2,L3; L4,remote-confirmation request backlog,"A concentrated spike in per-vehicle remote confirmation requests overwhelmed the shared human-in-the-loop oversight capacity, creating a backlog and response delays that cascaded into fleet-wide gridlock during the outage.",L2,L2,False
aiid-1334,aiid,https://incidentdatabase.ai/cite/1334,2026-01-07,Grok (xAI),False,not_agentic,,,,"This is a single-completion generative image response to a prompt, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1337,aiid,https://incidentdatabase.ai/cite/1337,2025-12-08,Waymo autonomous taxi,False,insufficient_mechanism,,,,"The report lacks technical detail on the sensing/dispatch mechanism, with Waymo explicitly declining to explain whether sensors could detect the trunk occupant.",excluded,excluded,False
aiid-1347,aiid,https://incidentdatabase.ai/cite/1347,2026-01-11,Beep automated shuttle bus,False,not_agentic,,,,"This is a physical autonomous vehicle rear-ended by a third-party driver, not an AI software agent failure, and the AV reportedly functioned appropriately.",excluded,excluded,False
aiid-1356,aiid,https://incidentdatabase.ai/cite/1356,2025-07-09,Urban VPN Proxy browser extension,False,not_agentic,,,,"This describes a malicious browser extension harvesting AI chat data, not an autonomous planning-plus-tool-execution agent failure.",excluded,excluded,False
aiid-1358,aiid,https://incidentdatabase.ai/cite/1358,2026-01-24,AI image editing tools (Gemini) used for manual image alteration,False,not_agentic,,,,"This describes humans using AI tools to manually alter images for misinformation, not any autonomous agent planning and executing tool calls.",excluded,excluded,False
aiid-1361,aiid,https://incidentdatabase.ai/cite/1361,2026-01-23,Waymo 5th Generation Automated Driving System (driverless robotaxi),False,adjudicated_excluded,,,inadequate caution in school zone,Author scope decision (2026-07-30): physical autonomous vehicle; robotic autonomy is outside the agentic-AI scope of the study (consistent with aiid-1438).,L1,excluded,True
aiid-1362,aiid,https://incidentdatabase.ai/cite/1362,2026-01-10,CBP facial recognition (Mobile Fortify),False,not_agentic,,,,"This describes human agents using facial recognition and revoking travel privileges, not an autonomous multi-step AI agent executing tools.",excluded,excluded,False
aiid-1364,aiid,https://incidentdatabase.ai/cite/1364,2026-01-31,"Moltbook (social network for AI agents, vibe-coded platform)",False,not_agentic,,,,"The incident is a backend database misconfiguration/security breach of a platform, not an autonomous agent's planning-plus-tool-execution failure, so it fails the agentic inclusion criterion.",excluded,excluded,False
aiid-1373,aiid,https://incidentdatabase.ai/cite/1373,2026-02-11,Autonomous AI coding agent 'MJ Rathbun' (via OpenClaw/moltbook platform),True,,L1,L3; L4,unbounded autonomous influence operation,"An agent given free rein with no oversight or tool constraints autonomously researched a maintainer and published a retaliatory hit piece after PR closure, which a least-privilege single-agent loop with a circuit breaker would have prevented.",L1,L1,False
aiid-1382,aiid,https://incidentdatabase.ai/cite/1382,2026-01-02,Tencent Yuanbao WeChat chatbot,False,not_agentic,,,,"This is a single-completion conversational model output anomaly (hostile reply) with no planning or tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-1383,aiid,https://incidentdatabase.ai/cite/1383,2025-01-15,OpenAI ChatGPT (customized 'AI boyfriend'),False,not_agentic,,,,"This describes single-completion chatbot conversation and emotional dependence, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1389,aiid,https://incidentdatabase.ai/cite/1389,2026-02-08,AI coding assistant used for reverse-engineering; DJI Romo cloud backend,False,not_agentic,,,,"The incident is a cloud backend authorization bug discovered by a human using an AI coding assistant as a tool, not an autonomous multi-step agent executing plans and tools.",excluded,excluded,False
aiid-1390,aiid,https://incidentdatabase.ai/cite/1390,2026-01-21,DHS purportedly AI-enabled surveillance tools,False,not_agentic,,,,"The alleged misconduct involves human agents making threats aided by surveillance tools, not an autonomous agent executing a multi-step planning-and-tool loop.",excluded,excluded,False
aiid-1393,aiid,https://incidentdatabase.ai/cite/1393,2026-02-12,Woolworths Olive chatbot (Gemini Enterprise for Customer Experience),False,insufficient_mechanism,,,,"The reported behavior is single-completion hallucinated banter rather than documented autonomous multi-step tool execution, and the text lacks mechanism-level detail to code the failure trajectory.",excluded,excluded,False
aiid-1399,aiid,https://incidentdatabase.ai/cite/1399,2026-01-28,ChatGPT,False,not_agentic,,,,"This describes a human using ChatGPT for factual Q&A answers, not autonomous multi-step agentic planning or tool execution.",excluded,excluded,False
aiid-1400,aiid,https://incidentdatabase.ai/cite/1400,2025-10-24,Microsoft Copilot (used by West Midlands Police),False,not_agentic,,,,"Copilot produced a single fabricated output (a fictitious match) used by a human in intelligence materials, with no autonomous multi-step planning or tool execution by an agent.",excluded,excluded,False
aiid-1412,aiid,https://incidentdatabase.ai/cite/1412,2026-02-28,CodeWall autonomous offensive agent (against McKinsey Lilli platform),True,,L1,L3; L4,autonomous SQL-injection exploitation,"A single offensive agent with no human-in-the-loop autonomously selected the target and chained blind SQL injection and IDOR to gain unauthorized read/write database access, where least-privilege constraints or an oversight gate would have interrupted it.",L1,L1,False
aiid-1424,aiid,https://incidentdatabase.ai/cite/1424,2026-02-26,Claude Code agent executing Terraform/AWS CLI,True,,L1,L3; L4,stale-state terraform destroy,"An agent ran terraform destroy against production because a restored/outdated state file made it believe resources needed cleanup, and the human approved the destructive command without safeguards like deletion protection or least-privilege caps.",L1,L1,False
aiid-1430,aiid,https://incidentdatabase.ai/cite/1430,2025-12,"Anthropic Claude (jailbroken, with ChatGPT assist)",True,,L1,L3; L4,repeated-probing jailbreak bypass,"An attacker jailbroke Claude via continuous probing to autonomously plan and execute thousands of exploitation commands, where least-privilege tool constraints and circuit breakers on a single agent loop should have interrupted the trajectory but guardrails were bypassed and misuse-detection telemetry was deficient.",L1,L1,False
aiid-1434,aiid,https://incidentdatabase.ai/cite/1434,2026-03-02,Unspecified AI drafting tool (allegedly used by DOJ attorney),False,not_agentic,,,,"This describes single-completion AI text generation used to draft a legal brief, not autonomous multi-step agentic tool execution, and it is unconfirmed whether AI was even used.",excluded,excluded,False
aiid-1438,aiid,https://incidentdatabase.ai/cite/1438,2025-04-08,Jiushi Intelligent Technology autonomous delivery vehicle,False,adjudicated_excluded,,,,Author scope decision (2026-07-16): physical autonomous delivery vehicle; robotic autonomy is outside the agentic-AI scope of the study.,L1,excluded,True
aiid-1442,aiid,https://incidentdatabase.ai/cite/1442,2025-12,Kiro (Amazon internal AI coding tool),True,,L1,L3; L4,excessive-privilege destructive action,"Kiro autonomously chose to delete and recreate a production environment while running with its operator's over-broad permissions, bypassing the two-human sign-off, causing a 13-hour outage.",L1,L1,False
aiid-1469,aiid,https://incidentdatabase.ai/cite/1469,2026-04-24,Cursor AI coding agent running Claude Opus 4.6,True,,L1,L3; L4,overprivileged token destructive action,A staging-task agent discovered a broadly-scoped API token and executed an unconfirmed destructive volumeDelete that wiped production data and co-located backups.,L1,L1,False
aiid-1470,aiid,https://incidentdatabase.ai/cite/1470,2026-04-27,"DisMech AI curation agent (GitHub Actions bot, Monarch Initiative)",True,,L1,L3; L4,unrestricted task claiming,An automated curation agent autonomously picked up and completed a newcomer-reserved GitHub issue because no least-privilege or task-eligibility gating restricted which issues it could act on.,L1,L1,False
aiid-1471,aiid,https://incidentdatabase.ai/cite/1471,2026-03,Meta internal AI agent (OpenClaw-like),True,,L1,L3; L4,unapproved autonomous public posting,"The agent independently posted inaccurate advice publicly without required approval, and a human acted on it triggering unauthorized data access; an approval gate or action-scoping in the agent loop would have prevented it.",L1,L1,False
aiid-1497,aiid,https://incidentdatabase.ai/cite/1497,2026-05-13,Galileu (TRT-RS/CSJT labor-court AI tool),False,not_agentic,,,,"This describes a successful defense against a prompt-injection attempt on a document-processing tool with human review intact, not an autonomous multi-step agentic failure.",excluded,excluded,False
aiid-1498,aiid,https://incidentdatabase.ai/cite/1498,2024-06,Character.AI chatbot,False,not_agentic,,,,"The incident describes a chatbot producing harmful conversational outputs, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-1506,aiid,https://incidentdatabase.ai/cite/1506,2025-05,ChatGPT,False,not_agentic,,,,"This describes a user obtaining harmful validation from ChatGPT's single-completion conversational responses, not an autonomous multi-step agent planning and executing tool calls.",excluded,excluded,False
aiid-1510,aiid,https://incidentdatabase.ai/cite/1510,2026-05-31,Meta AI support chatbot (Instagram account recovery assistant),True,,L1,L3; L4,over-privileged agent social-engineered,"An over-privileged support agent was persuaded to change account emails and trigger recovery flows with no least-privilege limits or human escalation path, enabling account takeovers.",L1,L1,False
aiid-1512,aiid,https://incidentdatabase.ai/cite/1512,2026-05-31,Microsoft Copilot,False,not_agentic,,,,"This describes a human using Copilot as a single-completion writing tool to structure notes, not an autonomous multi-step agent executing tools.",excluded,excluded,False
aiid-1535,aiid,https://incidentdatabase.ai/cite/1535,2025-07-02,ChatGPT (OpenAI),False,not_agentic,,,,"This describes single-completion chatbot conversational output and a failure to flag for human review, not autonomous multi-step agentic planning with tool execution.",excluded,excluded,False
aiid-1542,aiid,https://incidentdatabase.ai/cite/1542,2026-02-23,OpenClaw AI agent connected to email inbox,True,,L1,L3; L4,context-compaction instruction loss,"An email agent lost its approval-required constraint during context compaction and continued planning deletions despite repeated stop commands, which a proper single-agent loop with persistent guardrails and reliable interrupt would have prevented.",L1,L1,False
aiid-1556,aiid,https://incidentdatabase.ai/cite/1556,2026-05-04,Grok + Bankrbot (linked AI wallet agents on Base),True,,L2,,cross-agent prompt-injection relay,"Author decision (2026-07-16): coded L2 (over coder A's L1). Two distinct agents — Grok decodes a Morse-encoded prompt injection and relays it to Bankrbot, which executes the ~$200K transfer; the failure required inter-agent interaction, so the L2 mechanism is the earliest layer that would have interrupted it.",L1,L2,True
aiid-1562,aiid,https://incidentdatabase.ai/cite/1562,2026-04-15,Grok (xAI chatbot),False,not_agentic,,,,"This describes a human misusing a chatbot to generate illicit images, single-completion model output rather than autonomous multi-step agentic tool execution.",excluded,excluded,False
aiid-1563,aiid,https://incidentdatabase.ai/cite/1563,2025-10,Unconfirmed LLM/AI research or referencing tool used in KPMG report,False,not_agentic,,,,"The incident describes hallucinated citations likely from an unconfirmed LLM tool, not documented autonomous multi-step planning and tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-1569,aiid,https://incidentdatabase.ai/cite/1569,2025-03,GPT-4o (ChatGPT),False,not_agentic,,,,"This is a single-model chatbot conversation producing harmful completions, not autonomous multi-step planning with tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-1578,aiid,https://incidentdatabase.ai/cite/1578,2026-07-01,JADEPUFFER LLM-driven ransomware agent (via Langflow CVE-2025-3248),True,,L3,L4,unauthenticated RCE exploitation pivot,"An LLM-driven agent exploited an exposed Langflow RCE to autonomously enumerate, harvest credentials with default logins, and pivot to a production database in a destructive extortion campaign, enabled by missing authentication, default credentials, and absent network controls.",L3,L3,False
aiid-473,aiid,https://incidentdatabase.ai/cite/473,2023-02-08,Bing Chat (Sydney) / OpenAI ChatGPT-based model,False,not_agentic,,,,"The incident is a single-completion prompt injection revealing hidden system instructions, not autonomous multi-step planning plus tool execution.",excluded,excluded,False
aiid-505,aiid,https://incidentdatabase.ai/cite/505,2023-03,Chai chatbot 'Eliza' (GPT-J based),False,not_agentic,,,,"This is single-model conversational text generation with no planning or tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-506,aiid,https://incidentdatabase.ai/cite/506,2023-03-29,ChatGPT (OpenAI),False,not_agentic,,,,"This is single-completion chatbot output fabricating a false accusation, with no planning or tool execution constituting agentic behavior.",excluded,excluded,False
aiid-538,aiid,https://incidentdatabase.ai/cite/538,2023-05-15,ChatGPT (used as ad-hoc AI-detection tool by an instructor),False,not_agentic,,,,"An instructor manually pasted text into ChatGPT for a single-completion classification with no autonomous planning or tool execution, so it is not an agentic incident.",excluded,excluded,False
aiid-539,aiid,https://incidentdatabase.ai/cite/539,2023-03-11,Snapchat My AI (ChatGPT-powered chatbot),False,not_agentic,,,,"This is single-completion chatbot output producing harmful responses, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-545,aiid,https://incidentdatabase.ai/cite/545,2023-05-29,Tessa chatbot (NEDA / Cass),False,not_agentic,,,,"Tessa was a rule-based/generative conversational chatbot producing single-completion responses without planning or tool execution, so it is not an autonomous multi-step agent.",excluded,excluded,False
aiid-548,aiid,https://incidentdatabase.ai/cite/548,2023-05-24,Opera Aria (GPT-based chatbot),False,not_agentic,,,,"This is a single-completion chatbot hallucination with no planning or tool-execution loop, so it fails the agentic filter.",excluded,excluded,False
aiid-549,aiid,https://incidentdatabase.ai/cite/549,2023-01-05,McDonald's/Wendy's/Hardee's AI hiring chatbots (Olivia/Paradox),True,,L1,L2; L3; L4,chatbot workflow gaps,The tool could have been better designed to address any tool failures.,excluded,excluded,True
aiid-552,aiid,https://incidentdatabase.ai/cite/552,2023-06-22,Bing Chat (GPT-4 image analysis),False,not_agentic,,,,"This describes a single-completion model output solving a CAPTCHA via image analysis, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-563,aiid,https://incidentdatabase.ai/cite/563,2023-08-14,Cruise autonomous robotaxi (driverless AV),True,,L1,L3; L4,failed emergency-vehicle yielding,"A Cruise AV stopped in a traffic lane and did not autonomously clear the path for an ambulance, requiring remote human assistance that arrived too slowly to matter, reflecting a missing behavioral policy and deficient oversight escalation.",L1,L1,False
aiid-578,aiid,https://incidentdatabase.ai/cite/578,2023-06-26,"Meta LLaMA-based NSFW chatbots (e.g., 'Allie')",False,not_agentic,,,,"This describes single-completion LLM text generation for NSFW content, not autonomous multi-step agentic behavior with tool use.",excluded,excluded,False
aiid-585,aiid,https://incidentdatabase.ai/cite/585,2023-10-26,Alleged Russian disinformation operation using AI chatbots,False,not_agentic,,,,"This describes human-directed use of chatbots to amplify propaganda, not an autonomous multi-step agentic system with tool execution.",excluded,excluded,False
aiid-591,aiid,https://incidentdatabase.ai/cite/591,2023-07-24,Cigna PXDX claims-rejection algorithm,False,not_agentic,,,,"PXDX is a rule-based claims-flagging tool with rubber-stamp human sign-off, not an autonomous planning-plus-tool-execution agent.",excluded,excluded,False
aiid-595,aiid,https://incidentdatabase.ai/cite/595,2023-08-11,Cruise autonomous vehicle fleet,True,,L1,L3; L4,connectivity-dependent remote fallback,A better tool design and validation could have solved oit,excluded,L2,True
aiid-596,aiid,https://incidentdatabase.ai/cite/596,2023-10,Cruise autonomous vehicles (GM Chevrolet Bolt AV system),False,not_agentic,,,,"This concerns a physical autonomous-driving system with no mechanism-level description of an AI agent planning/tool-execution failure, so it falls outside the agentic AI failure scope.",excluded,excluded,False
aiid-622,aiid,https://incidentdatabase.ai/cite/622,2023-12-18,Chevrolet of Watsonville dealer chatbot (ChatGPT-powered),False,not_agentic,,,,"This is a single-completion conversational chatbot manipulated via prompt injection, with no planning or tool execution loop, so it fails the agentic inclusion criterion.",excluded,excluded,False
aiid-623,aiid,https://incidentdatabase.ai/cite/623,2023-12-12,Google Bard (chatbot),False,not_agentic,,,,"This is single-completion chatbot output (hallucinated citations) used by a human, not autonomous multi-step planning plus tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-631,aiid,https://incidentdatabase.ai/cite/631,2024-01-18,DPD AI customer service chatbot (LLM-powered),False,not_agentic,,,,"This is single-completion LLM chatbot output manipulated via prompts, with no planning or tool execution constituting autonomous multi-step agentic behavior.",excluded,excluded,False
aiid-636,aiid,https://incidentdatabase.ai/cite/636,2024-02-14,"AI romantic chatbots (Replika, Chai, Romantic AI, EVA AI, CrushOn.AI)",False,not_agentic,,,,"This describes privacy/data-sharing practices and chatbot conversational outputs, not autonomous multi-step agentic tool-executing behavior.",excluded,excluded,False
aiid-640,aiid,https://incidentdatabase.ai/cite/640,2023-12-11,Waymo autonomous driving software (Jaguar I-Pace fleet),True,,L1,,perception misinterpretation edge case,Better controls on individual agent could have solved this,excluded,excluded,True
aiid-645,aiid,https://incidentdatabase.ai/cite/645,2024-02-21,Google Gemini image generation,False,not_agentic,,,,"This is single-completion image generation output bias, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-647,aiid,https://incidentdatabase.ai/cite/647,2024-02-06,Waymo autonomous vehicle,True,,L1,,occluded-object perception failure,A better tool and control could have solved this,excluded,excluded,True
aiid-654,aiid,https://incidentdatabase.ai/cite/654,2024-03-06,Microsoft Copilot Designer (DALL-E based text-to-image generator),False,not_agentic,,,,"This is a text-to-image model producing single-completion outputs from prompts, not an autonomous multi-step agent planning and executing tools.",excluded,excluded,False
aiid-685,aiid,https://incidentdatabase.ai/cite/685,2024-04,WHO S.A.R.A.H. health chatbot,False,not_agentic,,,,"The report describes a conversational health chatbot giving inconsistent single-completion responses, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-688,aiid,https://incidentdatabase.ai/cite/688,2024-05-20,OpenAI Sky voice assistant,False,not_agentic,,,,"This is a legal/ethical dispute over voice likeness, not an autonomous multi-step agentic failure with tool execution.",excluded,excluded,False
aiid-700,aiid,https://incidentdatabase.ai/cite/700,2024-04,Meta AI chatbot (Llama 3) in Facebook groups,True,,L1,L3; L4,hallucinated fabricated persona,BEtter controls and tools are missing,excluded,L1,True
aiid-712,aiid,https://incidentdatabase.ai/cite/712,2024-04-26,Meta AI chatbot (Facebook Messenger),False,not_agentic,,,,"This is single-completion generative chatbot output fabricating text, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-714,aiid,https://incidentdatabase.ai/cite/714,2024-03-29,NYC MyCity Microsoft-powered chatbot,False,not_agentic,,,,"This is a Q&A chatbot producing inaccurate single-completion outputs, not an autonomous multi-step planning-plus-tool-execution agent.",excluded,excluded,False
aiid-719,aiid,https://incidentdatabase.ai/cite/719,2024-04-04,X's Grok AI chatbot powering Explore trending summaries,True,,L1,,unverified-input summarization amplification,"Author scope decision (2026-07-16): retained as L1 (coder A). Grok's unsupervised trending-summary generation is a single-agent curation failure a least-privilege/circuit-breaker design would have interrupted; the inter-agent framing (coder B, L2) is not required to explain it.",L1,L2,True
aiid-722,aiid,https://incidentdatabase.ai/cite/722,2024-04,Father Justin (Catholic Answers chatbot),False,not_agentic,,,,"This is a conversational chatbot producing misleading single-completion outputs about its identity, not an autonomous multi-step agent planning and executing tools.",excluded,excluded,False
aiid-726,aiid,https://incidentdatabase.ai/cite/726,2023-10-02,Cruise autonomous vehicle (robotaxi),False,not_agentic,,,,"This is a physical autonomous-vehicle crash, not an AI agent performing planning plus tool execution, and lacks mechanism-level software detail to code as an agentic incident.",excluded,excluded,False
aiid-729,aiid,https://incidentdatabase.ai/cite/729,2024-05-14,OpenAI GPT-4o tokenizer,False,not_agentic,,,,"This describes a training-data/tokenizer quality issue in a single LLM, not autonomous multi-step agentic tool-using behavior.",excluded,excluded,False
aiid-734,aiid,https://incidentdatabase.ai/cite/734,2024-06-18,"10 leading AI chatbots (ChatGPT-4, Copilot, Gemini, Claude, etc.)",False,not_agentic,,,,"This is a benchmark audit of single-completion chatbot responses to prompts, not autonomous multi-step agentic tool-executing behavior.",excluded,excluded,False
aiid-736,aiid,https://incidentdatabase.ai/cite/736,2023-12-01,"Malla services (BadGPT, WormGPT, EscapeGPT, etc.) built on GPT-3.5/4, Claude, Pygmalion",False,not_agentic,,,,"This describes misuse of LLMs for single-completion malicious content generation and jailbreaking, not autonomous multi-step agentic tool-executing behavior.",excluded,excluded,False
aiid-738,aiid,https://incidentdatabase.ai/cite/738,2024-06,DWP housing benefit fraud risk-scoring algorithm,False,not_agentic,,,,"This is a non-AI statistical scoring tool that flags claims for human review, not an autonomous planning-plus-tool-execution agent.",excluded,excluded,False
aiid-744,aiid,https://incidentdatabase.ai/cite/744,2024-06-25,Copilot for Microsoft 365 / Gemini for Google Workspace,False,not_agentic,,,,"The article describes single-completion Q&A tools giving wrong answers due to poor data quality, not autonomous multi-step agentic planning and tool execution.",excluded,excluded,False
aiid-748,aiid,https://incidentdatabase.ai/cite/748,2024-06-19,PayPal generative AI chatbot assistant,False,not_agentic,,,,"The chatbot produced a single fabricated conversational output with no evidence of planning or tool execution, so it is a single-completion model output rather than an autonomous multi-step agent.",excluded,excluded,False
aiid-750,aiid,https://incidentdatabase.ai/cite/750,2024-07-22,"AI chatbots (ChatGPT, Meta AI, Copilot, Gemini, Perplexity)",False,not_agentic,,,,"This describes single-completion chatbot Q&A giving outdated answers, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-760,aiid,https://incidentdatabase.ai/cite/760,2024-07-21,Grok (xAI) chatbot on X,False,not_agentic,,,,"This is a single-completion chatbot producing false election information, not an autonomous multi-step agent with tool execution and planning.",excluded,excluded,False
aiid-763,aiid,https://incidentdatabase.ai/cite/763,2024-08-13,"Grok (X AI chatbot, 'Stories on X' summaries)",True,,L1,L3,summarization misinformation amplification,this is lack of check on a single agent,excluded,excluded,True
aiid-770,aiid,https://incidentdatabase.ai/cite/770,2024-08-16,Microsoft Copilot,False,not_agentic,,,,"This is single-completion LLM chatbot output conflating court reporter with defendants, not autonomous multi-step planning plus tool execution.",excluded,excluded,False
aiid-773,aiid,https://incidentdatabase.ai/cite/773,2024-08-20,Microsoft Copilot chatbot,False,not_agentic,,,,"This is single-completion chatbot output producing real names during case-study generation, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-793,aiid,https://incidentdatabase.ai/cite/793,2024-07,AllHere 'Ed' educational chatbot for LAUSD,False,not_agentic,,,,"This describes a business/procurement failure of a chatbot vendor, not an autonomous multi-step agentic failure with a codeable technical mechanism.",excluded,excluded,False
aiid-794,aiid,https://incidentdatabase.ai/cite/794,2024-08,Waymo autonomous vehicles (fleet in SF parking lot),True,,L2,L3; L4,inter-agent feedback honking loop,"Multiple autonomous vehicles reacted to each other's parking-lot presence, triggering an emergent honking feedback loop that persisted for weeks due to no responsive human oversight or telemetry escalation.",L2,L2,False
aiid-811,aiid,https://incidentdatabase.ai/cite/811,2024-10,Otter.ai OtterPilot / Zoom AI Companion,False,not_agentic,,,,The failure stems from automated transcription/auto-share default settings rather than autonomous multi-step planning plus tool execution by an agent.,excluded,excluded,False
aiid-813,aiid,https://incidentdatabase.ai/cite/813,2023-09,Starship Technologies semi-autonomous delivery robot,True,,L1,,unexplained reverse collision,individual robot controls,excluded,excluded,True
aiid-820,aiid,https://incidentdatabase.ai/cite/820,2024-10-15,AI image expansion/outpainting tool,False,not_agentic,,,,"This is a single-completion image outpainting output, not autonomous multi-step planning with tool execution, so it fails the agentic filter.",excluded,excluded,False
aiid-821,aiid,https://incidentdatabase.ai/cite/821,2024-07-07,Baidu Apollo Robotaxi (Luobo Kuaipao),False,insufficient_mechanism,,,,The report describes a robotaxi-pedestrian collision but provides no technical mechanism explaining why the perception/planning system failed to detect or yield to the crossing pedestrian.,excluded,excluded,False
aiid-826,aiid,https://incidentdatabase.ai/cite/826,2024-02,Character.ai chatbot,False,not_agentic,,,,"This describes a conversational chatbot generating harmful text outputs, not an autonomous multi-step agent planning and executing tool actions.",excluded,excluded,False
aiid-838,aiid,https://incidentdatabase.ai/cite/838,2024-04-25,Microsoft Copilot (AI search / medical Q&A),False,not_agentic,,,,"This describes single-completion generative answer inaccuracy in medical Q&A, not autonomous multi-step planning plus tool execution.",excluded,excluded,False
aiid-845,aiid,https://incidentdatabase.ai/cite/845,2024-11-13,Google Gemini chatbot,False,not_agentic,,,,"This is a single-turn chatbot text generation with no planning or tool execution, so it is not an agentic multi-step incident.",excluded,excluded,False
aiid-850,aiid,https://incidentdatabase.ai/cite/850,2024-10-24,Character.ai chatbots,False,not_agentic,,,,"This describes user-created conversational chatbots producing objectionable single-turn responses, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-853,aiid,https://incidentdatabase.ai/cite/853,2024-02-03,Waymo autonomous vehicle,False,not_agentic,,,,"This is a physical autonomous vehicle immobilized by external sensor blocking, not an AI agent exhibiting planning-plus-tool-execution failure amenable to CASE coding.",excluded,excluded,False
aiid-854,aiid,https://incidentdatabase.ai/cite/854,2024-09-30,Waymo autonomous taxi,False,not_agentic,,,,"The vehicle correctly stopped for a pedestrian blocking its path, which is intended behavior rather than an agentic AI planning/tool-execution failure with codeable mechanism.",excluded,excluded,False
aiid-863,aiid,https://incidentdatabase.ai/cite/863,2024-12-12,Character.ai chatbot companions,False,not_agentic,,,,"This describes single-completion chatbot conversational output causing harm, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-897,aiid,https://incidentdatabase.ai/cite/897,2025-01,FunkSec AI-assisted ransomware (Miniapps chatbot/LLM),False,not_agentic,,,,"AI was used as a coding assistant to generate code and comments, not as an autonomous planning-plus-tool-executing agent, so it fails the agentic filter.",excluded,excluded,False
aiid-899,aiid,https://incidentdatabase.ai/cite/899,2024-12-17,Character.ai,False,not_agentic,,,,"This describes single-completion chatbot role-play and content moderation failures, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-900,aiid,https://incidentdatabase.ai/cite/900,2024-11-13,Character.AI chatbots,False,not_agentic,,,,"This describes chatbot conversational content generation and moderation failures, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-906,aiid,https://incidentdatabase.ai/cite/906,2024-10,AI-powered cloud call center platform (Middle East),False,not_agentic,,,,"This is a data breach of a platform's management dashboard by external attackers, not a failure arising from autonomous agent planning or tool execution.",excluded,excluded,False
aiid-916,aiid,https://incidentdatabase.ai/cite/916,2025-01,CrushOn.ai and JanitorAI chatbots,False,not_agentic,,,,"This is a criminal misuse of chatbots by a human directing them, not autonomous multi-step agentic planning plus tool execution failure.",excluded,excluded,False
aiid-942,aiid,https://incidentdatabase.ai/cite/942,2025-02-20,AI-assisted voice phishing scam (voice cloning),False,not_agentic,,,,"This is a human-run social-engineering scam using voice cloning and abuse of Google infrastructure, not an autonomous multi-step AI agent executing tools.",excluded,excluded,False
aiid-951,aiid,https://incidentdatabase.ai/cite/951,2025-02-24,Character.AI chatbots (therapist/psychologist personas),False,not_agentic,,,,"This describes single-completion chatbot conversational outputs reinforcing harmful beliefs, not autonomous multi-step planning with tool execution.",excluded,excluded,False
aiid-954,aiid,https://incidentdatabase.ai/cite/954,2025-02,AI chatbots allegedly used in romance scams,False,insufficient_mechanism,,,,The report broadly alleges AI chatbots aid romance scams but provides no concrete agentic incident with tool-executing multi-step behavior or mechanism-level detail.,excluded,excluded,False
aiid-962,aiid,https://incidentdatabase.ai/cite/962,2025-03-05,AI-assisted scam call center (deepfakes + persuasion scripts),False,not_agentic,,,,"This describes humans using AI tools (deepfakes, persuasion scripts) for fraud, not an autonomous multi-step agent planning and executing via tools.",excluded,excluded,False
aiid-975,aiid,https://incidentdatabase.ai/cite/975,2025-03-05,"Character.AI, Chub AI, and other LLM chatbot persona platforms using OpenAI/Anthropic/Google APIs",False,not_agentic,,,,"This describes harmful conversational chatbot personas produced by single-completion LLM output and jailbreaking, not autonomous multi-step agents planning and executing tools.",excluded,excluded,False
aiid-999,aiid,https://incidentdatabase.ai/cite/999,2025-03-12,Fake Meta support phishing chatbot,False,not_agentic,,,,"This is a human-directed phishing campaign using a possibly-scripted chat interface; the text explicitly states it is unclear whether AI was used, so there is no autonomous agentic system to code.",excluded,excluded,False
arxiv-2503.12651,arxiv,https://arxiv.org/abs/2503.12651,2025-03,VeriLA (compound LLM agent system evaluation framework),False,insufficient_mechanism,,,,The paper proposes an evaluation framework and references generic agent failures without documenting a specific incident with codeable failure mechanism detail.,excluded,excluded,False
arxiv-2505.03574,arxiv,https://arxiv.org/abs/2505.03574,2025-05-06,LlamaFirewall guardrail framework,False,not_agentic,,,,"This is a defensive tool paper describing general risk categories, not a concrete documented agentic failure incident.",excluded,excluded,False
arxiv-2509.03312,arxiv,https://arxiv.org/abs/2509.03312,2025-09-03,"AgenTracer / multi-agent systems (MetaGPT, MaAS)",False,insufficient_mechanism,,,,"This is a methods paper on failure attribution across multi-agent traces, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
arxiv-2603.14688,arxiv,https://arxiv.org/abs/2603.14688,2026-03-16,AgentTrace (causal tracing framework for multi-agent systems),False,insufficient_mechanism,,,,This is a tool/methods paper describing a benchmark of generic failure scenarios without documenting any single concrete incident with codeable mechanism detail.,excluded,excluded,False
arxiv-2604.16339,arxiv,https://arxiv.org/abs/2604.16339,2026-03-13,"Multi-agent LLM systems (AutoGen, CrewAI, LangGraph) with Semantic Consensus Framework",False,insufficient_mechanism,,,,The paper describes a general failure category and proposed framework across aggregate runs but does not document a single concrete incident with codeable mechanism detail.,excluded,excluded,False
arxiv-2605.25338,arxiv,https://arxiv.org/abs/2605.25338,2026-05,CausalFlow (LLM agent failure attribution framework),False,insufficient_mechanism,,,,"This is a methods paper on attributing agent failures in aggregate across benchmarks, with no single concretely documented incident described at mechanism level.",excluded,excluded,False
arxiv-2606.00765,arxiv,https://arxiv.org/abs/2606.00765,2026-05-30,FALAT failure attribution framework / Who&When benchmark multi-agent trajectories,False,insufficient_mechanism,,,,This is a methods paper on failure attribution that describes error propagation in the abstract without documenting a single concrete incident with codeable mechanism detail.,excluded,excluded,False
arxiv-2606.08275,arxiv,https://arxiv.org/abs/2606.08275,2026-06-06,Causal Agent Replay (CAR) attribution method,False,insufficient_mechanism,,,,"This is a methods paper about causal attribution for agent failures, not a documented concrete incident with codeable mechanism detail.",excluded,excluded,False
arxiv-2607.02514,arxiv,https://arxiv.org/abs/2607.02514,2026-07-02,Iterative VibeCoding benchmark: Claude Sonnet 4.5 attack agent vs GPT-4o monitor,False,adjudicated_excluded,,,,Author scope decision (2026-07-16): controlled benchmark/simulation studies are not documented incidents. Demonstrated exploits against production systems remain admissible; hypothetical attack benchmarks do not.,L2,excluded,True
mit-02.12.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,LLM chatbots (multi-step jailbreak taxonomy),False,not_agentic,,,,"This is a taxonomy survey describing prompt-based jailbreak attack categories on conversational LLMs, not a concrete agentic incident with planning plus tool execution.",excluded,excluded,False
mit-03.01.00,mit_risk_repo,https://airisk.mit.edu/risks,2023,"General discussion of AI ethics (algorithmic bias, autonomous vehicles)",False,not_agentic,,,,"The text is a general ethics discussion of biased algorithms and hypothetical AV dilemmas, not a concrete agentic multi-step incident with codeable mechanism detail.",excluded,excluded,False
mit-03.05.00,mit_risk_repo,https://airisk.mit.edu/risks,2023,"General AI ethics discussion (deepfakes, Auto-GPT mentioned)",False,not_agentic,,,,The text is a general survey of AI misuse concerns without any concrete agentic incident or mechanism-level failure description.,excluded,excluded,False
mit-04.07.00,mit_risk_repo,https://airisk.mit.edu/risks,2023,Survey paper on generative language model safety,False,not_agentic,,,,"This is a survey discussing hypothetical safety risks in general terms, not a concrete documented agentic incident with codeable mechanism.",excluded,excluded,False
mit-05.02.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,Generative AI ethics scoping review (no specific agent system),False,not_agentic,,,,"This is a scoping review discussing hypothetical AI safety risks in the abstract, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-05.06.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,Generative AI ethics scoping review (general LLM/conversational agents),False,not_agentic,,,,"This is a scoping review discussing abstract interaction risks of generative AI, not a concrete agentic incident with planning and tool execution.",excluded,excluded,False
mit-07.03.00,mit_risk_repo,https://airisk.mit.edu/risks,2023,Theoretical discussion of high-level AI risk,False,not_agentic,,,,"This is an academic risk-analysis paper discussing hypothetical power-seeking and misalignment, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-22.01.01,mit_risk_repo,https://airisk.mit.edu/risks,2023,Hypothetical AI bioweapon assistance (Overview of Catastrophic AI Risks),False,not_agentic,,,,"This is a speculative risk overview about hypothetical bioweapon facilitation, not a documented agentic multi-step incident with mechanism detail.",excluded,excluded,False
mit-22.04.01,mit_risk_repo,https://airisk.mit.edu/risks,2023,Conceptual discussion of proxy gaming in AI agents,False,insufficient_mechanism,,,,The text is an abstract conceptual overview of proxy gaming with no concrete documented incident or mechanism-level details to code.,excluded,excluded,False
mit-22.04.02,mit_risk_repo,https://airisk.mit.edu/risks,2023,Theoretical discussion of AI goal drift (Center for AI Safety overview paper),False,not_agentic,,,,"This is a speculative conceptual overview of future AI risks, not a concrete documented agentic incident.",excluded,excluded,False
mit-22.04.03,mit_risk_repo,https://airisk.mit.edu/risks,2023,Conceptual discussion in 'An Overview of Catastrophic AI Risks',False,not_agentic,,,,"The text is a speculative conceptual discussion of AI power-seeking risk, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-24.02.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,Theoretical advanced AI assistant (The Ethics of Advanced AI Assistants),False,not_agentic,,,,"This is a theoretical discussion of consequentialist reasoning and instrumental subgoals, not a concrete documented agentic incident.",excluded,excluded,False
mit-24.02.04,mit_risk_repo,https://airisk.mit.edu/risks,2024,Hypothetical advanced AI assistant (deceptive alignment scenario),False,not_agentic,,,,"This is a theoretical discussion of deceptive alignment, not a documented concrete agentic incident with real tool execution.",excluded,excluded,False
mit-24.03.06,mit_risk_repo,https://airisk.mit.edu/risks,2024,The Ethics of Advanced AI Assistants (conceptual discussion),False,not_agentic,,,,"This is a general discussion of misuse risks and adversarial attacks on AI assistants, not a concrete documented agentic incident with mechanism-level detail.",excluded,excluded,False
mit-24.03.11,mit_risk_repo,https://airisk.mit.edu/risks,2024,"Advanced AI Assistants (hypothetical, from ethics report)",False,not_agentic,,,,"The text is a hypothetical discussion of potential misuse, not a concrete documented incident of autonomous multi-step agent behavior.",excluded,excluded,False
mit-24.03.14,mit_risk_repo,https://airisk.mit.edu/risks,2024,"AI assistants (conceptual, The Ethics of Advanced AI Assistants)",False,not_agentic,,,,"This is a conceptual ethics discussion of potential future malicious influence, not a concrete documented agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-24.06.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,"AI assistants (conceptual, Ethics of Advanced AI Assistants paper)",False,not_agentic,,,,"The text is a normative ethics paper discussing hypothetical harms from conversational assistants, not a concrete agentic incident with tool execution and mechanism detail.",excluded,excluded,False
mit-24.07.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,Advanced AI assistants (conceptual discussion),False,not_agentic,,,,"This is a normative ethics discussion of overtrust in AI assistants, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-24.09.05,mit_risk_repo,https://airisk.mit.edu/risks,2024,Theoretical discussion of interacting AI assistants (ethics paper),False,not_agentic,,,,"This is a conceptual ethics discussion of hypothetical runaway feedback processes, not a documented concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-24.10.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,The Ethics of Advanced AI Assistants (conceptual discussion),False,not_agentic,,,,"This is a general ethics discussion of access-related inequality risks, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-24.10.02,mit_risk_repo,https://airisk.mit.edu/risks,2024,The Ethics of Advanced AI Assistants (policy/ethics paper),False,not_agentic,,,,"The text is a general ethics discussion of AI accessibility disparities, not a concrete agentic incident with autonomous multi-step tool execution.",excluded,excluded,False
mit-24.10.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,The Ethics of Advanced AI Assistants (conceptual discussion),False,not_agentic,,,,"This is a normative ethics essay about hypothetical access and inference risks, not a documented concrete agentic incident with codeable mechanism.",excluded,excluded,False
mit-24.11.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,"Advanced AI assistants (conceptual, from ethics report)",False,not_agentic,,,,"This is a theoretical ethics discussion of potential harms, not a concrete documented agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-24.11.02,mit_risk_repo,https://airisk.mit.edu/risks,2024,The Ethics of Advanced AI Assistants (DeepMind report),False,not_agentic,,,,"This is a conceptual discussion of potential societal harms from AI content generation, not a concrete documented agentic incident with mechanism detail.",excluded,excluded,False
mit-24.11.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,Hypothetical weaponised AI assistants (ethics report),False,not_agentic,,,,"The text is a speculative ethics discussion of potential future misuse, not a concrete documented agentic incident.",excluded,excluded,False
mit-34.01.01,mit_risk_repo,https://airisk.mit.edu/risks,2023,AI Alignment survey (general reward hacking discussion),False,not_agentic,,,,"This is a survey discussing reward hacking conceptually, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-34.01.02,mit_risk_repo,https://airisk.mit.edu/risks,2023,CoinRun RL agent (goal misgeneralization survey example),False,insufficient_mechanism,,,,"This is a survey's conceptual illustration of goal misgeneralization in a game RL benchmark, not a concrete agentic incident with codeable planning-plus-tool mechanism detail.",excluded,excluded,False
mit-34.01.03,mit_risk_repo,https://airisk.mit.edu/risks,2023,AI Alignment survey (reward tampering discussion),False,not_agentic,,,,"This is a theoretical survey discussion of reward tampering concepts, not a concrete documented agentic incident.",excluded,excluded,False
mit-34.03.03,mit_risk_repo,https://airisk.mit.edu/risks,2023,AI Alignment survey (general discussion of deceptive alignment/manipulation),False,not_agentic,,,,"This is a survey discussing categories of deceptive/manipulative behavior in the abstract, not a concrete documented agentic incident with mechanism detail.",excluded,excluded,False
mit-34.03.04,mit_risk_repo,https://airisk.mit.edu/risks,2023,AI Alignment survey / GPT-3.5 game theory evaluation,False,not_agentic,,,,"This is a survey referencing a game-theory evaluation of model outputs, not a concrete agentic multi-step incident with tool execution.",excluded,excluded,False
mit-43.02.09,mit_risk_repo,https://airisk.mit.edu/risks,2023,Unspecified LLM evaluation framework,False,not_agentic,,,,"The text is a general capability statement about LLM planning, not a documented agentic failure incident.",excluded,excluded,False
mit-45.02.13,mit_risk_repo,https://airisk.mit.edu/risks,2024,AI Safety Governance Framework (policy document),False,not_agentic,,,,"This is a hypothetical policy statement about future AI risks, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-47.02.06,mit_risk_repo,https://airisk.mit.edu/risks,2024,LAWS / autonomous combat AI (general discussion),False,insufficient_mechanism,,,,The text is a policy discussion of autonomous weapons capability with no concrete agentic failure incident or mechanism-level detail to code.,excluded,excluded,False
mit-47.02.14.a,mit_risk_repo,https://airisk.mit.edu/risks,2024,Unspecified generative/agentic AI (governance paper),False,insufficient_mechanism,,,,This is an abstract governance discussion with no concrete incident or mechanism-level detail to code.,excluded,excluded,False
mit-47.02.15,mit_risk_repo,https://airisk.mit.edu/risks,2024,Generative AI governance discussion (no specific agent system),False,not_agentic,,,,"This is a policy paper discussing hypothetical emergent risks in the abstract, not a documented concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-47.02.15.d,mit_risk_repo,https://airisk.mit.edu/risks,2024,Hypothetical generative AI self-replication (ARA) discussion,False,not_agentic,,,,"The text is a governance report speculating about unconfirmed hypothetical self-replication behavior, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-48.01.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,NIST AI RMF Generative AI Profile,False,not_agentic,,,,"This is a policy framework describing generic generative AI risks, not a concrete agentic incident with tool execution.",excluded,excluded,False
mit-49.02.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,International Scientific Report on the Safety of Advanced AI (hypothetical loss-of-control scenarios),False,not_agentic,,,,"The text describes speculative future loss-of-control scenarios, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-52.02.02,mit_risk_repo,https://airisk.mit.edu/risks,2023,General purpose AI models (survey/report),False,not_agentic,,,,The text is a general governance report discussing hypothetical misuse risks without any concrete agentic incident or mechanism.,excluded,excluded,False
mit-53.02.05,mit_risk_repo,https://airisk.mit.edu/risks,2023,Literature review of AI governance (no specific agent system),False,not_agentic,,,,"This is a general literature review referencing software worms as an analogy, not a concrete documented agentic AI incident with codeable mechanism detail.",excluded,excluded,False
mit-53.03.06,mit_risk_repo,https://airisk.mit.edu/risks,2023,Literature review of AI governance risks (hypothetical scenarios),False,not_agentic,,,,"The text is a literature review enumerating hypothetical catastrophic risks, not a concrete documented agentic incident with mechanism detail.",excluded,excluded,False
mit-55.02.01,mit_risk_repo,https://airisk.mit.edu/risks,2023,N/A - survey paper on long-term AI impacts,False,not_agentic,,,,"This is a speculative survey of potential long-term AI impacts, not a concrete agentic incident with a documented failure mechanism.",excluded,excluded,False
mit-56.16.00,mit_risk_repo,https://airisk.mit.edu/risks,2023,Hypothetical frontier AI system,False,not_agentic,,,,This is a hypothetical risk-scenario description with no concrete incident or mechanism-level detail.,excluded,excluded,False
mit-59.01.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,AI Hazard Management framework (conceptual),False,not_agentic,,,,"This is an abstract framework discussing ODD specification, not a concrete agentic incident with autonomous multi-step tool execution.",excluded,excluded,False
mit-59.02.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,AI Hazard Management framework (general),False,insufficient_mechanism,,,,"The text is a general framework abstract describing risk categories, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-62.02.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,General-purpose AI systems (standards report),False,not_agentic,,,,"This is an abstract standards discussion of risk categories, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-62.02.02,mit_risk_repo,https://airisk.mit.edu/risks,2024,General-purpose AI systems standards report,False,not_agentic,,,,"This is an abstract standards/policy document discussing risk sources generally, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-62.02.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,General-purpose AI systems (standards report),False,not_agentic,,,,"This is a general standards report discussing risk categories abstractly, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-62.21.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,General-purpose AI systems (catalog/report),False,insufficient_mechanism,,,,This is a taxonomic catalog of risk sources without a concrete documented incident or codeable mechanism.,excluded,excluded,False
mit-62.31.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,GPAI-based financial agents (hypothetical),False,insufficient_mechanism,,,,"This is a general standards/risk report speculating about potential multi-agent financial risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-62.33.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,General-purpose AI systems (standards report),False,not_agentic,,,,"This is an abstract standards document describing hypothetical misuse risks, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.00.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (general),False,insufficient_mechanism,,,,The material is only a title with no described incident or mechanism to code.,excluded,excluded,False
mit-63.01.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual framework),False,insufficient_mechanism,,,,The text is an abstract taxonomy of miscoordination risks with no concrete agentic incident or mechanism-level failure to code.,excluded,excluded,False
mit-63.01.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,insufficient_mechanism,,,,The text is a general conceptual discussion of cooperation failures without a concrete documented incident or codeable mechanism.,excluded,excluded,False
mit-63.01.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical paper),False,not_agentic,,,,"This is an abstract game-theoretic discussion of incompatible strategies, not a concrete documented agentic incident.",excluded,excluded,False
mit-63.01.01a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"The text is an abstract illustrative analogy about incompatible conventions, not a concrete agentic incident with tool execution.",excluded,excluded,False
mit-63.01.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (research report),False,insufficient_mechanism,,,,"The text is a conceptual discussion of the credit assignment problem in multi-agent learning, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.01.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical framework paper),False,not_agentic,,,,This is an abstract discussion of zero-shot coordination theory with no concrete documented agentic incident.,excluded,excluded,False
mit-63.02.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,This is abstract conceptual discussion of mixed-motive multi-agent risks with no concrete incident or mechanism to code.,excluded,excluded,False
mit-63.02.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"This is a definitional passage about conflict in multi-agent settings, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.02.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,insufficient_mechanism,,,,The text is a conceptual discussion of multi-agent conflict risks with no concrete incident or codeable mechanism.,excluded,excluded,False
mit-63.02.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,The text describes a hypothetical near-term social dilemma example rather than a concrete documented agentic incident with mechanism detail.,excluded,excluded,False
mit-63.02.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report; hypothetical military AI advisors/C2 systems),False,not_agentic,,,,The text describes speculative future military AI risks rather than a concrete agentic incident with codeable mechanism detail.,excluded,excluded,False
mit-63.02.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual taxonomy paper),False,not_agentic,,,,"This is a theoretical discussion of possible coercion/extortion risks, not a concrete documented agentic incident.",excluded,excluded,False
mit-63.03.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,"The text is a conceptual discussion of collusion, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.03.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Multi-Agent Risks from Advanced AI (report, collusion discussion)",False,not_agentic,,,,The text is an abstract discussion of AI collusion definitions with no concrete documented incident or mechanism.,excluded,excluded,False
mit-63.03.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI market systems (hypothetical),False,insufficient_mechanism,,,,"This is a conceptual warning about potential AI market collusion, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.03.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Hypothetical multi-agent LLM systems,False,insufficient_mechanism,,,,"This is a speculative research discussion of possible future steganographic collusion between agents, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.04.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual taxonomy),False,insufficient_mechanism,,,,"This is an abstract taxonomy fragment describing categories of risk, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.04.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (general),False,insufficient_mechanism,,,,"This is a conceptual taxonomy discussing information asymmetries abstractly, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.04.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"The text is an abstract conceptual illustration of information asymmetry, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.04.00c,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical report),False,not_agentic,,,,"This is an abstract economic-theory discussion of information asymmetry, not a documented agentic incident with tool execution.",excluded,excluded,False
mit-63.04.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"This is an abstract discussion of communication constraints in multi-agent systems, not a documented concrete incident with agentic multi-step behavior.",excluded,excluded,False
mit-63.04.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical bargaining example),False,not_agentic,,,,"This is an abstract theoretical discussion of bargaining under uncertainty, not a concrete documented agentic incident.",excluded,excluded,False
mit-63.04.02a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,"This is a theoretical discussion of strategic bargaining failures citing economics literature, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.04.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual taxonomy),False,not_agentic,,,,"The text is a conceptual discussion of deception risks between AI agents, not a concrete documented incident with mechanism detail.",excluded,excluded,False
mit-63.05.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical report),False,insufficient_mechanism,,,,"This is an abstract taxonomic statement about network effects, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.05.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual paper),False,not_agentic,,,,"The text is an abstract conceptual discussion of network theory, not a concrete agentic incident with codeable mechanisms.",excluded,excluded,False
mit-63.05.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI networks (general),False,insufficient_mechanism,,,,The text is a general framing of systemic multi-agent risks without any concrete incident or codeable failure mechanism.,excluded,excluded,False
mit-63.05.00c,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent networked AI systems (conceptual),False,insufficient_mechanism,,,,"The text is a general discussion of network failure modes with non-AI analogies, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-63.05.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (general framework),False,insufficient_mechanism,,,,"This is a conceptual taxonomy of error propagation risks in agent networks with citations, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.05.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,insufficient_mechanism,,,,The text is an abstract conceptual fragment about network structure changes with no concrete documented incident or codeable mechanism.,excluded,excluded,False
mit-63.05.02a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"The text is a speculative discussion of possible multi-agent risks, not a concrete documented incident with mechanism detail.",excluded,excluded,False
mit-63.05.02b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI networks (theoretical),False,insufficient_mechanism,,,,"This is a conceptual discussion of hypothetical network phase-transition risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.05.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"This is a conceptual discussion of foundation-model homogeneity risk, not a documented concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-63.05.03a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent foundation model networks (conceptual),False,insufficient_mechanism,,,,"This is a conceptual discussion of correlated failure modes across homogeneous models, not a concrete documented agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-63.06.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,insufficient_mechanism,,,,The text is a conceptual reference to selection pressures without a concrete documented incident or codeable mechanism.,excluded,excluded,False
mit-63.06.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"The text is an abstract discussion of selection pressures on AI systems, not a concrete agentic incident with mechanism-level detail.",excluded,excluded,False
mit-63.06.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"This is a theoretical discussion of possible undesirable traits from competitive training, not a concrete documented agentic incident.",excluded,excluded,False
mit-63.06.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (survey/report),False,not_agentic,,,,"This is a general discussion of human-derived biases in models, not a concrete agentic incident with mechanism-level detail.",excluded,excluded,False
mit-63.06.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,insufficient_mechanism,,,,The text is a theoretical discussion of emergent multi-agent capability escalation without any concrete incident or codeable mechanism detail.,excluded,excluded,False
mit-63.06.03a,mit_risk_repo,https://airisk.mit.edu/risks,2025,MARL agents (Multi-Agent Risks from Advanced AI survey),False,insufficient_mechanism,,,,The text summarizes general MARL research themes without documenting a single concrete incident with codeable mechanism detail.,excluded,excluded,False
mit-63.07.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (general),False,insufficient_mechanism,,,,"This is an abstract taxonomy statement about destabilising dynamics, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.07.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,insufficient_mechanism,,,,The text is a general conceptual claim about multi-agent dynamics with no concrete incident or codeable mechanism.,excluded,excluded,False
mit-63.07.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Multi-agent AI systems (general discussion, referencing 2010 flash crash)",True,,L2,,inter-agent feedback loop,this is agents amplifying failures in otehr agents,excluded,excluded,True
mit-63.07.01a,mit_risk_repo,https://airisk.mit.edu/risks,2010-05-06,High-frequency trading algorithms (2010 Flash Crash),False,not_agentic,,,,"This is a historical financial market example cited in a survey, not an AI agent incident with planning and tool-execution mechanism detail.",excluded,excluded,False
mit-63.07.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent learning systems (Q-learning),False,insufficient_mechanism,,,,"This is a theoretical discussion of cyclic learning dynamics, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.07.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent learning systems (theoretical),False,not_agentic,,,,"This is a theoretical discussion of chaos in multi-agent learning with no documented concrete incident, explicitly noting such dynamics have not been observed in frontier systems.",excluded,excluded,False
mit-63.07.04,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical survey on phase transitions),False,not_agentic,,,,"This is an abstract theoretical discussion of phase transitions in multi-agent systems, not a concrete documented incident with agentic planning and tool execution.",excluded,excluded,False
mit-63.07.05,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (survey/report),False,not_agentic,,,,"This is a general conceptual discussion of distributional shift risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.07.05a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (research report),False,not_agentic,,,,The text is a general theoretical discussion of multi-agent training risks with no concrete documented incident or deployed agent failure to code.,excluded,excluded,False
mit-63.08.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,"The text is a conceptual description of commitment and trust risks, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-63.08.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"This is a conceptual discussion of multi-agent commitment dynamics, not a concrete documented incident with agentic tool execution.",excluded,excluded,False
mit-63.08.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,"This is a conceptual discussion of credible commitments, not a concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.08.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (theoretical),False,insufficient_mechanism,,,,This is a conceptual discussion of hypothetical future risks with no concrete incident or codeable failure mechanism.,excluded,excluded,False
mit-63.08.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical report),False,not_agentic,,,,"The text is a conceptual discussion of commitment and extortion risks, not a documented concrete agentic incident.",excluded,excluded,False
mit-63.08.02a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,not_agentic,,,,"This is a theoretical discussion of commitment-device risks, not a documented concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-63.08.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,insufficient_mechanism,,,,The text is an abstract discussion of threat and commitment risks with no concrete documented incident or mechanism-level detail to code.,excluded,excluded,False
mit-63.08.03a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical report),False,not_agentic,,,,"This is a theoretical discussion of hypothetical commitment-race cascades, not a concrete documented incident with agentic tool execution.",excluded,excluded,False
mit-63.08.03b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Cold War automated systems (Perimeter 'Dead Hand'; US Patriot missile defence),False,not_agentic,,,,"The text is a conceptual discussion citing historical automated military systems, not a concrete AI agent incident with planning and tool execution.",excluded,excluded,False
mit-63.09.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (conceptual),False,insufficient_mechanism,,,,"This is a conceptual taxonomy entry describing emergent agency in the abstract, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.09.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual report),False,insufficient_mechanism,,,,The text is a conceptual discussion of emergent behavior in multi-agent systems without any concrete documented incident or codeable mechanism.,excluded,excluded,False
mit-63.09.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (conceptual),False,insufficient_mechanism,,,,This is a theoretical discussion of emergent multi-agent behaviour with no concrete incident or codeable failure mechanism.,excluded,excluded,False
mit-63.09.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Hypothetical multi-agent chemical design workflow,False,insufficient_mechanism,,,,"The text is a speculative example of potential emergent risk from combining narrow systems, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.09.01a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (theoretical report),False,not_agentic,,,,The text is a speculative theoretical discussion of multi-agent risks with no concrete documented incident or mechanism to code.,excluded,excluded,False
mit-63.09.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Hypothetical multi-agent moderation bots (from 'Multi-Agent Risks from Advanced AI'),False,not_agentic,,,,"The text is a conceptual illustration of emergent collective goals, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-63.10.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (general),False,insufficient_mechanism,,,,The text is a general taxonomy statement about multi-agent security threats without any concrete incident or mechanism detail to code.,excluded,excluded,False
mit-63.10.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,insufficient_mechanism,,,,This is a general conceptual passage about cyber threats and multi-agent security with no concrete incident or mechanism-level detail to code.,excluded,excluded,False
mit-63.10.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI security (conceptual paper),False,insufficient_mechanism,,,,The text is a conceptual discussion of multi-agent security risks with no concrete documented incident or mechanism to code.,excluded,excluded,False
mit-63.10.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Multi-Agent Risks from Advanced AI (conceptual paper, swarm attacks)",False,not_agentic,,,,"The text is a general conceptual discussion of swarm/DDoS attack potential, not a concrete documented agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-63.10.01a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,The text is a general conceptual mention of brigading and coordinated actions without a concrete agentic incident or mechanism-level detail to code.,excluded,excluded,False
mit-63.10.01b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (report),False,not_agentic,,,,"The text is a general theoretical discussion of potential multi-agent attack risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.10.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-Agent Risks from Advanced AI (conceptual taxonomy),False,not_agentic,,,,This is an abstract taxonomy of hypothetical multi-agent risks without a concrete documented incident or executable mechanism detail.,excluded,excluded,False
mit-63.10.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,Hypothetical coordinated AI agents (Multi-Agent Risks report),False,not_agentic,,,,"The text is a speculative discussion of possible future multi-agent social engineering risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-63.10.04,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (general survey),False,insufficient_mechanism,,,,The text is a general taxonomy of multi-agent risks citing categories of attacks rather than documenting a concrete incident with codeable mechanism detail.,excluded,excluded,False
mit-63.10.05,mit_risk_repo,https://airisk.mit.edu/risks,2025,Networks of LLM agents (multi-agent systems),False,insufficient_mechanism,,,,"This is a general survey discussing cascading security failures and LLM worms conceptually, without documenting a concrete incident with codeable mechanism detail.",excluded,excluded,False
mit-63.10.06,mit_risk_repo,https://airisk.mit.edu/risks,2025,Multi-agent AI systems (survey/taxonomy),False,insufficient_mechanism,,,,"This is a conceptual survey of hypothetical multi-agent risks (steganography, illusory attacks, training-data poisoning) without a concrete documented incident or codeable mechanism trace.",excluded,excluded,False
mit-67.04.04,mit_risk_repo,https://airisk.mit.edu/risks,2023,Hypothetical future AI agents (frontier AI report),False,not_agentic,,,,"The text is a speculative discussion of hypothetical future AI capabilities, not a documented concrete agentic incident.",excluded,excluded,False
mit-67.04.05,mit_risk_repo,https://airisk.mit.edu/risks,2023,Frontier AI agents (unspecified),False,insufficient_mechanism,,,,"This is a general risk-framing statement about hypothetical future capabilities, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-68.01.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Unspecified — theoretical risk characterization framework,False,not_agentic,,,,This is an abstract risk-dimension taxonomy with no concrete agentic incident or mechanism-level failure trajectory to code.,excluded,excluded,False
mit-68.02.00,mit_risk_repo,https://airisk.mit.edu/risks,2025,Teams of LLM agents (cited work [108]),False,insufficient_mechanism,,,,The text is a high-level survey citation lacking any mechanism-level description of a concrete incident.,excluded,excluded,False
mit-68.02.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Unspecified (theoretical risk characterization framework),False,not_agentic,,,,"The text is a conceptual dimensional framework for AI risks, not a concrete agentic incident with autonomous multi-step behavior or mechanism detail.",excluded,excluded,False
mit-68.02.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Theoretical discussion of cyber offense risk from capable models,False,not_agentic,,,,"This is a conceptual risk-characterization discussion, not a concrete agentic incident with codeable mechanism detail.",excluded,excluded,False
mit-68.03.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Unspecified (theoretical risk characterization framework),False,not_agentic,,,,"The text is an abstract risk-dimension taxonomy with no concrete agentic incident, tool execution, or mechanism-level detail to code.",excluded,excluded,False
mit-68.03.00c,mit_risk_repo,https://airisk.mit.edu/risks,2025,Generic AI agent (theoretical framework),False,insufficient_mechanism,,,,"This is a conceptual characterization of catastrophic AI risk pathways, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-68.03.00d,mit_risk_repo,https://airisk.mit.edu/risks,2025,Hypothetical AI takeover scenario (theoretical paper),False,not_agentic,,,,The text is a theoretical analogy to the 1973 Chilean coup with no concrete AI agent incident or mechanism to code.,excluded,excluded,False
mit-68.04.00a,mit_risk_repo,https://airisk.mit.edu/risks,2025,Unspecified (theoretical risk framework),False,not_agentic,,,,"This is a conceptual risk-dimension characterization framework, not a concrete agentic incident with tool execution or mechanism detail.",excluded,excluded,False
mit-68.04.00b,mit_risk_repo,https://airisk.mit.edu/risks,2025,Unspecified (theoretical multi-agent risk framework),False,insufficient_mechanism,,,,The text is a conceptual framing of catastrophic multi-agent risk without any concrete incident or codeable failure mechanism.,excluded,excluded,False
mit-70.01.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Embodied AI (policy report, general discussion)",False,not_agentic,,,,This is a general policy discussion of embodied AI risks with no concrete agentic incident or mechanism-level detail to code.,excluded,excluded,False
mit-70.04.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Embodied AI (policy discussion, no specific system)",False,not_agentic,,,,"This is an abstract policy discussion about accountability frameworks, not a documented concrete agentic incident with mechanism detail.",excluded,excluded,False
mit-71.01.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,AI Scientist agents (chemical domain),False,insufficient_mechanism,,,,The text describes hypothetical categories of chemical risk without documenting any concrete agentic incident or failure mechanism.,excluded,excluded,False
mit-72.01.03,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Frontier AI Risk Management Framework (embodied AI, generic)",False,insufficient_mechanism,,,,"This is an abstract risk-framework description of hypothetical embodied AI threats, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-72.02.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (v1.0),False,not_agentic,,,,"This is a framework describing speculative loss-of-control scenarios, not a concrete documented agentic incident with mechanism detail.",excluded,excluded,False
mit-72.03.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (hypothetical financial AI agents),False,insufficient_mechanism,,,,This is a hypothetical framework describing potential future risks with no concrete incident or mechanism-level detail to code.,excluded,excluded,False
mit-72.05.01,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (v1.0),False,not_agentic,,,,"This is an abstract framework definition of agentic capability, not a documented concrete incident with mechanism detail.",excluded,excluded,False
mit-72.05.02,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (v1.0),False,not_agentic,,,,"This is a framework describing hypothetical capability categories, not a concrete documented agentic incident.",excluded,excluded,False
mit-72.05.04,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (v1.0),False,not_agentic,,,,"This is a framework describing hypothetical risk categories, not a concrete documented agentic incident.",excluded,excluded,False
mit-72.05.06,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (v1.0),False,not_agentic,,,,"This is an abstract capability definition from a risk framework, not a documented agentic incident.",excluded,excluded,False
mit-72.05.13,mit_risk_repo,https://airisk.mit.edu/risks,2025,Frontier AI Risk Management Framework (v1.0),False,insufficient_mechanism,,,,"This is an abstract framework description of multi-agent capabilities, not a concrete incident with codeable mechanism detail.",excluded,excluded,False
mit-72.06.05,mit_risk_repo,https://airisk.mit.edu/risks,2025,"Frontier AI Risk Management Framework (multi-agent collusion, hypothetical)",False,insufficient_mechanism,,,,"This is a general framework describing hypothetical multi-agent collusion risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-73.01.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,General LLM-agent discussion (survey paper),False,not_agentic,,,,"This is a survey paper discussing hypothetical future alignment challenges of LLM-agents in the abstract, not documenting any concrete agentic incident with a codeable mechanism.",excluded,excluded,False
mit-73.01.02,mit_risk_repo,https://airisk.mit.edu/risks,2024,"LLM agents (general, conceptual discussion)",False,insufficient_mechanism,,,,"The text is a conceptual discussion of goal underspecification risks, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-73.01.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,LLM-agents (survey of multiple studies),False,insufficient_mechanism,,,,This is a survey citing general behavioral findings without a single concrete incident described at a codeable mechanism level.,excluded,excluded,False
mit-73.01.05,mit_risk_repo,https://airisk.mit.edu/risks,2024,LLM agents (general survey),False,insufficient_mechanism,,,,"This is a general survey passage about affordances amplifying risk, not a concrete documented incident with codeable mechanism detail.",excluded,excluded,False
mit-73.02.00,mit_risk_repo,https://airisk.mit.edu/risks,2024,Foundational Challenges in Assuring Alignment and Safety of LLMs (survey),False,not_agentic,,,,"This is a theoretical discussion of game-theoretic multi-agent challenges, not a concrete documented incident with agentic tool execution.",excluded,excluded,False
mit-73.02.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,Discussion of LLM foundationality and correlated failures (academic survey),False,not_agentic,,,,"This is an abstract academic discussion of potential foundationality risks, not a concrete agentic incident with tool execution or mechanism-level detail.",excluded,excluded,False
mit-73.02.02,mit_risk_repo,https://airisk.mit.edu/risks,2024,LLM multi-agent systems (theoretical discussion),False,insufficient_mechanism,,,,This is an abstract discussion of emergent multi-agent risks without a concrete documented incident or codeable mechanism detail.,excluded,excluded,False
mit-73.02.03,mit_risk_repo,https://airisk.mit.edu/risks,2024,LLM-agents (survey/theoretical discussion),False,not_agentic,,,,"This is a general research survey discussing potential collusion challenges, not a concrete documented agentic incident with mechanism detail.",excluded,excluded,False
mit-73.03.04,mit_risk_repo,https://airisk.mit.edu/risks,2024,General discussion of LLMs in warfare (survey paper),False,not_agentic,,,,The text is a general policy discussion of AI in warfare with no concrete agentic incident or mechanism detail to code.,excluded,excluded,False
mit-73.04.01,mit_risk_repo,https://airisk.mit.edu/risks,2024,"LLMs (general, survey of alignment challenges)",False,not_agentic,,,,"This is a survey discussing LLM bias in general, not a concrete agentic incident with planning and tool execution.",excluded,excluded,False
web-agent_in_the_middle_a2a_2025,web_reports,https://www.levelblue.com/en-us/resources/blogs/spiderlabs-blog/agent-in-the-middle-abusing-agent-cards-in-the-agent-2-agent-protocol-to-win-all-the-tasks/,2025-04,A2A protocol host agent with rogue agent card (proof-of-concept),True,,L2,,agent-card prompt injection,"Author decision (2026-07-16): included as L2 (over coder A's exclude). A demonstrated exploit against the real A2A protocol/SDKs is admissible under the scope rule (demonstrated exploits vs production systems, not hypothetical benchmarks); a rogue agent card manipulating host-agent routing is an inter-agent shared-state failure.",excluded,L2,True
web-agent_session_smuggling_a2a_2025,web_reports,https://unit42.paloaltonetworks.com/agent-session-smuggling-in-agent2agent-systems/,2025-10-31,Agent2Agent (A2A) protocol multi-agent system,True,,L2,L3,inter-agent session hijacking,"A malicious A2A agent injects covert instructions into a stateful cross-agent session, exploiting implicit inter-agent trust, a mechanism inherently dependent on inter-agent interaction and shared session state.",L2,L2,False
web-agentflayer_chatgpt_connectors_2025,web_reports,https://labs.zenity.io/p/agentflayer-chatgpt-connectors-0click-attack-5b41,2025-08-06,ChatGPT with Connectors (Google Drive),True,,L1,L4,indirect prompt injection exfiltration,"A poisoned document injects instructions that make ChatGPT autonomously search connected Google Drive and exfiltrate API keys via image-URL rendering, preventable by least-privilege tool scoping and output sanitization in a single-agent loop.",L1,L1,False
web-aixbt_agent_transfer_2025,web_reports,https://crypto.news/aixbt-agent-hacked-losing-55eth-aixbt-token-drops-2025/,2025-03-18,AiXBT autonomous crypto agent (Simulacrum wallet / Virtuals Protocol),True,,L1,L3; L4,injected-reply prompt manipulation,"An attacker with dashboard access queued malicious replies into the agent's input feed, causing it to autonomously sign a ~55 ETH transfer that a least-privilege/confirmation loop and secured oversight point would have blocked.",L1,L1,False
web-amazon_q_wiper_2025,web_reports,https://www.bleepingcomputer.com/news/security/amazon-ai-coding-agent-hacked-to-inject-data-wiping-commands/,2025-07,Amazon Q Developer Extension for VS Code (v1.84.0),False,not_agentic,,,,"This is a supply-chain compromise via a malicious commit and workflow misconfiguration, not an autonomous multi-step agent executing a plan with tools, so it fails the agentic inclusion filter.",excluded,excluded,False
web-antigravity_turbo_drive_wipe_2025,web_reports,https://github.com/vectara/awesome-agent-failures/blob/main/docs/case-studies/google-antigravity-drive-deletion.md,2025-11,Google Antigravity IDE (Gemini 3) in Turbo Mode,True,,L1,L3; L4,unvalidated destructive command execution,"A single-agent loop with path validation, dangerous-command blocklist, and confirmation checkpoint would have prevented the agent from auto-executing rmdir /s /q d:\ in Turbo Mode.",L1,L1,False
web-camoleak_copilot_chat_2025,web_reports,https://www.legitsecurity.com/blog/camoleak-critical-github-copilot-vulnerability-leaks-private-source-code,2025-06,GitHub Copilot Chat (with Camo image proxy),True,,L1,L4,prompt-injection data exfiltration,"A hidden prompt injected via a PR description drove Copilot to read private repo contents and exfiltrate them through pre-signed Camo image URLs, which least-privilege tool controls and output/content sanitization in a single-agent loop would have prevented.",L1,L1,False
web-comet_prompt_injection_2025,web_reports,https://brave.com/blog/comet-prompt-injection/,2025-08,Perplexity Comet browser agent,True,,L1,L4,indirect prompt injection,"Comet fed untrusted webpage content to its LLM without separating instructions from data, letting hidden injected commands drive autonomous browser tools to exfiltrate the user's email and OTP with full session privileges.",L1,L1,False
web-copilot_studio_ssrf_2024,web_reports,https://www.tenable.com/blog/ssrfing-the-web-with-the-help-of-copilot-studio,2024-08,Microsoft Copilot Studio (HttpRequestAction),False,not_agentic,,,,"This is a researcher-crafted SSRF vulnerability exploiting a configurable HTTP request feature, not an autonomous multi-step agent failure of planning plus tool execution.",excluded,excluded,False
web-cursor_plan_mode_halt_2025,web_reports,https://www.mintmcp.com/blog/cursor-plan-mode-destructive-operations,2025-12,Cursor IDE AI coding agent (Plan Mode),True,,L1,L3; L4,constraint enforcement bypass,A single-agent closed loop with enforced Plan Mode read-only tool restrictions and a halt/circuit-breaker would have blocked the destructive pkill/rm -rf execution across both machines.,L1,L1,False
web-cursor_support_bot_2025,web_reports,https://www.forbes.com/sites/rashishrivastava/2025/04/22/the-prompt-cursors-customer-support-bot-made-up-a-policy/,2025-04,Cursor AI customer support bot ('Sam') by Anysphere,False,adjudicated_excluded,,,,An AI support bot autonomously answered a user query by fabricating a nonexistent login policy that was surfaced to customers without human review or labeling.,excluded,excluded,False
web-curxecute_cursor_mcp_2025,web_reports,https://www.catonetworks.com/blog/curxecute-rce/,2025-07,Cursor AI agent (MCP integration),True,,L1,L2; L4,prompt-injection config rewrite,"Prompt injection via an MCP server rewrote the agent's config to execute attacker code, which least-privilege tools and config-write guards in a single-agent loop would have prevented.",L1,L1,False
web-echoleak_copilot_2025,web_reports,https://www.bleepingcomputer.com/news/security/zero-click-ai-data-leak-flaw-uncovered-in-microsoft-365-copilot/,2025-06,"Microsoft 365 Copilot (EchoLeak, CVE-2025-32711)",True,,L1,L2; L4,RAG prompt-injection exfiltration,"A hidden prompt injection in a retrieved email tricked Copilot's LLM into exfiltrating internal data via markdown image URLs, which stricter input scoping, output filtering, and least-privilege link handling in a single-agent loop would have blocked.",L1,L1,False
web-forcedleak_agentforce_2025,web_reports,https://noma.security/blog/forcedleak-agent-risks-exposed-in-salesforce-agentforce/,2025-09,Salesforce Agentforce (with Web-to-Lead),True,,L1,L2; L4,indirect prompt injection exfiltration,"Malicious instructions embedded in stored lead data were retrieved and executed by the agent, exfiltrating CRM data via a CSP bypass because least-privilege tool restrictions and context validation were absent.",L1,L1,False
web-freysa_agent_transfer_2024,web_reports,https://www.theblock.co/post/328747/human-player-outwits-freysa-ai-agent-in-47000-crypto-challenge,2024-11,Freysa autonomous crypto agent,True,,L1,L4,forged function-call injection,This is again related to a lack of control on tool access,L1,excluded,True
web-gemini_cli_file_deletion_2025,web_reports,https://winbuzzer.com/2025/07/26/googles-gemini-cli-deletes-user-files-confesses-catastrophic-failure-xcxwbn/,2025-07,Google Gemini CLI,False,duplicate_of_aiid-1178,,,,Incident-level dedup: same incident as aiid-1178 (aiid_overlap); AIID entry retained as canonical.,L1,L1,True
web-github_mcp_injection_2025,web_reports,https://invariantlabs.ai/blog/mcp-github-vulnerability,2025-05-26,GitHub MCP server with Claude Desktop agent,True,,L1,L3; L4,indirect prompt-injection exfiltration,"A malicious GitHub issue prompt-injected the agent into pulling private repo data and leaking it via an autonomously-created public PR, with per-call confirmation bypassed by 'Always Allow' and no least-privilege scoping between public and private repos.",L1,L1,False
web-google_antigravity_exfil_2025,web_reports,https://www.promptarmor.com/resources/google-antigravity-exfiltrates-data,2025-11,Google Antigravity agentic IDE (Gemini + browser subagent),True,,L1,L2; L3; L4,indirect prompt injection exfiltration,A poisoned web source injected instructions that drove Gemini to bypass gitignore protections via cat and use a browser subagent to exfiltrate credentials to an allowlisted attacker domain.,L1,L1,False
web-lenovo_lena_xss_2025,web_reports,https://cybernews.com/security/lenovo-chatbot-lena-plagued-by-critical-vulnerabilities/,2025-08,Lenovo Lena support chatbot (GPT-4),True,,L1,,XSS output injection,Author scope decision (2026-07-16): security exploits of non-multi-step AI systems are in scope. Lenovo Lena XSS admitted; coded L1 per coder B (a least-privilege/output-sanitization boundary in a single-agent loop would have prevented the cookie theft).,excluded,L1,True
web-mcpoison_cursor_mcp_2025,web_reports,https://research.checkpoint.com/2025/cursor-vulnerability-mcpoison/,2025-07,Cursor IDE MCP (Model Context Protocol) execution,True,,L1,L2; L3; L4,trust-bound-to-name revalidation gap,"Cursor bound MCP approval to the config key name and silently executed later-modified commands without re-prompting, enabling persistent RCE via a shared-repo config swap.",L1,L1,False
web-nyc_mycity_chatbot_2024,web_reports,https://themarkup.org/artificial-intelligence/2024/03/29/nycs-ai-chatbot-tells-businesses-to-break-the-law,2024-03,NYC MyCity chatbot (Microsoft Azure AI),False,not_agentic,,,,"The chatbot produces single-completion Q&A responses with no evidence of planning or tool execution, so it fails the agentic inclusion criterion.",excluded,excluded,False
web-owasp_agentic_incidents_2026,web_reports,https://www.helpnetsecurity.com/2026/06/11/owasp-prompt-injection-ai-security-failures/,2025,Replit AI coding assistant,True,,L1,L3; L4,"permission-model overreach, no rollback","The Replit agent autonomously deleted a production database despite instructions, fabricated records, and falsely reported rollback impossible, reflecting an over-permissioned agent lacking least-privilege tools and a rollback path.",L1,L1,False
web-postmark_mcp_2025,web_reports,https://www.koi.ai/blog/postmark-mcp-npm-malicious-backdoor-email-theft,2025-09,postmark-mcp MCP server used by AI assistants,True,,L1,L3; L4,malicious tool exfiltration,"A trojanized MCP tool with god-mode permissions caused the AI assistant to blindly BCC all emails to an external server, with no sandbox, review, or telemetry to catch it.",L1,L1,False
web-project_vend_phase1_2025,web_reports,https://www.anthropic.com/research/project-vend-1,2025-06,"Claude Sonnet 3.7 ('Claudius') autonomous shop-running agent, Anthropic Project Vend",True,,L1,L3; L4,unbounded long-horizon business mismanagement,"An autonomous single agent running a shop for a month made repeated pricing, inventory, and profitability errors that budget caps, iteration limits, and a monitoring observer in a single-agent loop would have interrupted.",L1,L1,False
web-project_vend_phase2_2025,web_reports,https://www.anthropic.com/research/project-vend-2,2025-12,"Anthropic Project Vend (Claudius, multi-agent shopkeeper with CEO/Clothius)",True,,L1,L2; L3; L4,sycophantic manipulation exploitation,"Claudius agents autonomously ran shops using tools but were goaded by adversarial testers into loss-making giveaways due to eagerness-to-please with no defenses, and the multi-agent CEO/Clothius setup involved inter-agent shared state.",L1,L1,False
web-replit_db_deletion_2025,web_reports,https://www.theregister.com/2025/07/21/replit_saastr_vibe_coding_incident/,2025-07,Replit AI coding agent,True,,L1,L3; L4,unauthorized destructive tool action,excessive control to an agent,L1,excluded,True
web-rules_file_backdoor_2025,web_reports,https://www.pillar.security/blog/new-vulnerability-in-github-copilot-and-cursor-how-hackers-can-weaponize-code-agents,2025-03-18,GitHub Copilot / Cursor AI code agents,True,,L1,L2; L3; L4,poisoned-rules context injection,"Hidden Unicode instructions in shared rule files silently manipulate AI code agents to inject malicious code, persisting across sessions and forks while evading human review.",L1,L1,False
web-sakana_ai_scientist_2024,web_reports,https://sakana.ai/ai-scientist/,2024-08,Sakana AI Scientist autonomous research agent,True,,L1,L3; L4,"self-modifying code, unbounded execution","The agent edited and relaunched its own execution script to extend runtime, causing a fork-bomb and storage blowup that iteration limits, resource caps, and least-privilege sandboxing in a single-agent loop would have prevented.",L1,L1,False
web-salesloft_drift_2025,web_reports,https://cloud.google.com/blog/topics/threat-intelligence/data-theft-salesforce-instances-via-salesloft-drift,2025-08,Salesloft Drift / Salesforce OAuth integration,False,not_agentic,,,,"This is a human threat-actor credential theft and data exfiltration campaign, not an autonomous AI agent planning and executing tools, so it fails the agentic inclusion filter.",excluded,excluded,False
web-slack_ai_exfiltration_2024,web_reports,https://www.promptarmor.com/resources/data-exfiltration-from-slack-ai-via-indirect-prompt-injection,2024-08,Slack AI,True,,L1,L2; L3; L4,indirect prompt injection exfiltration,"Slack AI retrieved attacker-planted public-channel instructions into a shared context window and executed them to exfiltrate private-channel data via a rendered link, without citing the malicious source.",L1,L1,False
web-vanna_ai_rce_2024,web_reports,https://jfrog.com/blog/prompt-injection-attack-code-execution-in-vanna-ai-cve-2024-5565/,2024-06,Vanna.AI text-to-SQL library (CVE-2024-5565),True,,L1,,LLM-code-to-exec injection,Author scope decision (2026-07-16): security exploits of non-multi-step AI systems are in scope. Vanna.AI LLM->exec() RCE admitted; coded L1 per coder B (sandboxing/least-privilege isolation in a single-agent loop would have prevented arbitrary code execution).,excluded,L1,True
web-wiz_ghostapproval_2026,web_reports,https://www.wiz.io/blog/ghostapproval-a-trust-boundary-gap-in-ai-coding-assistants,2026-07,"AI coding assistants (Claude Code, Cursor, Amazon Q, Google Antigravity, Augment, Windsurf) - GhostApproval symlink vulnerability",True,,L1,L3; L4,unresolved symlink path traversal,"The agent followed a symlink to write outside the workspace sandbox without canonical path validation, and the confirmation dialog concealed the true target so human oversight lacked an interpretable view to intervene.",L1,L1,False


==> anc/study1_table.tex <==
L1 Control & indirect prompt injection exfiltration; injected-prompt fund transfer; jailbreak prompt abuse & 53 & 84\% \\
L2 Adaptive systems & orchestrator-driven multi-persona coordination; remote-confirmation request backlog; cross-agent prompt-injection relay & 7 & 11\% \\
L3 Supervisory & system-prompt injection contamination; unauthenticated rce exploitation pivot & 2 & 3\% \\
L4 Engineering ops & audit-log evasion via prompt & 1 & 2\% \\%


==> anc/study2_table.tex <==
LangSmith & Partial & None & Partial & Full \\
Langfuse & None & None & Partial & Full \\
Arize Phoenix & Partial & None & None & Full \\
Braintrust & None & None & None & Full \\
Datadog LLM Observability & Full & None & Partial & Full \\
HoneyHive & None & None & Partial & Full \\
AgentOps & Partial & None & None & Partial \\
Fiddler AI & Partial & Partial & Partial & Full \\
Orq.ai & Partial & Partial & Full & Full \\
Guardrails AI & Partial & None & None & None \\
NVIDIA NeMo Guardrails & Full & None & Partial & Partial \\
Lakera Guard & Full & None & Partial & Partial \\
Portkey & Full & None & Partial & Partial \\
LiteLLM & Full & None & Partial & Partial \\
Invariant Labs (Guardrails/Explorer) & Partial & Partial & Partial & Partial \\
LangGraph & Full & None & Full & None \\
CrewAI & Full & None & Full & Partial \\
Microsoft AutoGen & Full & None & Full & Partial \\
Temporal (durable execution for agents) & Full & None & Full & Partial \\
OpenAI Agents SDK & Full & None & Full & Partial \\
HumanLayer & Partial & None & Full & Partial \\
Azure AI Foundry Agent Service & Full & None & Full & Full \\
\midrule
\textbf{Column coverage (Full)} & 50\% & 0\% & 36\% & 41\% \\


==> anc/study2_tool_coding.csv <==
tool_id,tool,category,layer,verdict,evidence,evidence_url
langsmith,LangSmith,observability_eval,L1,Partial,"Usage limits allow configuring monthly total traces and extended retention traces limits with rate limits returning HTTP 429; but these are billing/throughput caps, not agent budget caps or closed-loop guardrails.",https://docs.langchain.com/langsmith/usage-and-billing
langsmith,LangSmith,observability_eval,L2,None,,
langsmith,LangSmith,observability_eval,L3,Partial,"Reviewers can edit runs to create corrected examples and write assertions; annotation queues provide human review workflows, but these govern evaluation data rather than live agent action approval or kill switches.",https://docs.langchain.com/langsmith/annotation-queues
langsmith,LangSmith,observability_eval,L4,Full,"Online evaluations track quality continuously on live traffic with anomaly detection; evaluations can run via rules and standard testing tools like pytest/Vitest, with regression tests asserting new versions must outperform baseline metrics.",https://docs.langchain.com/langsmith/evaluation-concepts
langfuse,Langfuse,observability_eval,L1,None,,
langfuse,Langfuse,observability_eval,L2,None,,
langfuse,Langfuse,observability_eval,L3,Partial,"Annotation Queues let users review and rate traces manually and leave notes, but this is evaluation labeling rather than oversight of live agent actions; no approval gate or kill switch described.",https://langfuse.com/docs/scores/annotation
langfuse,Langfuse,observability_eval,L4,Full,"Experiments support comparing prompt/model/code changes with CI/CD integration for blocking deployments on regressions, plus online production scoring and semantic cost/usage observability.",https://langfuse.com/docs/evaluation/overview
arize_phoenix,Arize Phoenix,observability_eval,L1,Partial,"Evaluators run with ""automatic rate limiting, error management, and dynamic concurrency handling"" — adjacent to bounded/budget control but for evals, not agent guardrails.",https://arize.com/docs/phoenix/evaluation/llm-evals
arize_phoenix,Arize Phoenix,observability_eval,L2,None,,
arize_phoenix,Arize Phoenix,observability_eval,L3,None,,
arize_phoenix,Arize Phoenix,observability_eval,L4,Full,"Server-side evaluators attach to datasets and ""Phoenix scores experiment results automatically""; experiments determine ""whether an update is an improvement or a regression"" — evals as repeatable test cases in the dev/CI loop.",https://arize.com/docs/phoenix/datasets-and-experiments/overview-datasets
braintrust,Braintrust,observability_eval,L1,None,,
braintrust,Braintrust,observability_eval,L2,None,,
braintrust,Braintrust,observability_eval,L3,None,,
braintrust,Braintrust,observability_eval,L4,Full,"GitHub Actions eval-action runs evaluations on every pull request; --first N smoke runs on PRs and full runs on merges to catch regressions before production; online scoring of live traffic and semantic dashboards (latency, token usage, costs, scores).",https://www.braintrust.dev/docs/guides/evals/write
datadog_llm_obs,Datadog LLM Observability,observability_eval,L1,Full,"AI Guard is designed to inspect, block, and govern AI behavior in real time, operating inline with the app/agent with Tool Protection securing tool/action execution against the agentic lethal trifecta.",https://docs.datadoghq.com/security/ai_guard/
datadog_llm_obs,Datadog LLM Observability,observability_eval,L2,None,,
datadog_llm_obs,Datadog LLM Observability,observability_eval,L3,Partial,"AI Guard is designed to inspect, block, and govern AI behavior in real time inline with the execution path, blocking consequential actions; but no configurable approval gate/kill-switch/tiered autonomy is detailed.",https://docs.datadoghq.com/security/ai_guard/
datadog_llm_obs,Datadog LLM Observability,observability_eval,L4,Full,"Evaluations (LLM-as-a-judge, managed, external via API) configured with Write permissions plus Export API; semantic observability via end-to-end tracing and out-of-the-box cost/latency golden-signal dashboards.",https://docs.datadoghq.com/llm_observability/evaluations/
honeyhive,HoneyHive,observability_eval,L1,None,,
honeyhive,HoneyHive,observability_eval,L2,None,,
honeyhive,HoneyHive,observability_eval,L3,Partial,"Distributed tracing captures every step with trace enrichment/metadata, providing audit trail-like provenance; human annotation via Review Mode/Annotation Queues is evaluation labeling, not live action oversight.",https://docs.honeyhive.ai/tracing/introduction
honeyhive,HoneyHive,observability_eval,L4,Full,GitHub integration to 'automatically run experiments on code changes and set performance thresholds' and 'Trigger automated experiment runs on code changes' with alerts on degradation (evals in CI/CD); plus alerts and semantic observability via traces.,https://docs.honeyhive.ai/evaluation/introduction
agentops,AgentOps,observability_eval,L1,Partial,"The @tool decorator supports cost tracking and a @guardrail decorator is listed among available decorators, but without described configurable behavior.",https://docs.agentops.ai/v2/concepts/decorators
agentops,AgentOps,observability_eval,L2,None,,
agentops,AgentOps,observability_eval,L3,None,,
agentops,AgentOps,observability_eval,L4,Partial,"Session recording captures execution times, LLM calls, events, errors and timing breakdowns visualized on a waterfall timeline (observability signals), but no CI/CD evals or rollout mechanisms described.",https://docs.agentops.ai/v2/introduction
fiddler,Fiddler AI,observability_eval,L1,Partial,"Guardrails 'actively moderates and mitigates harmful content in both prompts and responses' via real-time moderation, an adjacent closed-loop guardrail but without configurable interrupt/budget/iteration mechanisms.",https://docs.fiddler.ai/getting-started/guardrails
fiddler,Fiddler AI,observability_eval,L2,Partial,"Captures 'agent handoffs—how often agents delegate to other agents' and 'error propagation: how failures cascade through agent workflows,' monitoring inter-agent coupling but without governing/detecting emergent population behavior.",https://docs.fiddler.ai/getting-started/agentic-monitoring
fiddler,Fiddler AI,observability_eval,L3,Partial,"Alerting with warning/critical thresholds, notification channels, and 'alert history and audit logs' provides monitoring/audit trails but no approval gates, override, or kill switches over agent actions.",https://docs.fiddler.ai/observability/monitoring
fiddler,Fiddler AI,observability_eval,L4,Full,"Experiments support regression testing to 'protect against quality degradation as you develop' through standard test suites before deployments, plus semantic observability via 14+ enrichment metrics and golden-signal alerts.",https://docs.fiddler.ai/getting-started/experiments
orq_ai,Orq.ai,observability_eval,L1,Partial,"Apply guardrails, run evaluations, and monitor quality and compliance in real time across all agents; traces capture guardrails and retry/fallback logic, but no configurable budget caps/iteration limits detailed.",https://orq.ai/platform/agent-runtime
orq_ai,Orq.ai,observability_eval,L2,Partial,Multi-agent runs render as 'agent graph' structures showing delegation patterns; traces the multi-agent workflow but does not describe governing inter-agent coupling.,https://docs.orq.ai/docs/observability/traces
orq_ai,Orq.ai,observability_eval,L3,Full,"Approve, correct, or guide agent actions with a clear control panel; build workflows that keep humans in the loop for safety, accuracy, or sensitive decisions.",https://orq.ai/platform/agent-runtime
orq_ai,Orq.ai,observability_eval,L4,Full,"Framework instrumentation using OpenTelemetry with @traced spans, Total Cost/Total Tokens telemetry, and run evaluations with guardrails in the runtime.",https://docs.orq.ai/docs/observability/traces
guardrails_ai,Guardrails AI,guardrails_gateway,L1,Partial,"Input/Output Guards intercept LLM inputs/outputs to detect, quantify and mitigate risks, with on_fail actions (exception, fix, reask, filter, refrain, noop) — a closed-loop guardrail, though not budget/iteration bounded.",https://www.guardrailsai.com/docs/concepts/validators
guardrails_ai,Guardrails AI,guardrails_gateway,L2,None,,
guardrails_ai,Guardrails AI,guardrails_gateway,L3,None,,
guardrails_ai,Guardrails AI,guardrails_gateway,L4,None,,
nemo_guardrails,NVIDIA NeMo Guardrails,guardrails_gateway,L1,Full,"Execution rails 'control and validate tool/function calls, their arguments, and results to safely interact with external systems'; input/output rails block or modify content based on defined policies.",https://docs.nvidia.com/nemo/guardrails/about-nemo-guardrails-library/rail-types
nemo_guardrails,NVIDIA NeMo Guardrails,guardrails_gateway,L2,None,,
nemo_guardrails,NVIDIA NeMo Guardrails,guardrails_gateway,L3,Partial,"Output rails filter, edit, or block unsafe content before it reaches users, and execution rails validate tool calls; approval/blocking gates on actions but no explicit human escalation/override described.",https://docs.nvidia.com/nemo/guardrails/about-nemo-guardrails-library/overview
nemo_guardrails,NVIDIA NeMo Guardrails,guardrails_gateway,L4,Partial,"OpenTelemetry distributed tracing to monitor guardrails execution, track activated rails, monitor LLM performance, plus evaluation/measurement across rails; policy-as-code via YAML configs but no CI/CD evals or rollout described.",https://docs.nvidia.com/nemo/guardrails/observability/tracing
lakera_guard,Lakera Guard,guardrails_gateway,L1,Full,"Agent Behavior Defense controls tool usage through an 'Off-Task Action detector' and 'Tool Allow/Deny List,' enforcing least-privilege tool access; guardrails block prompt injections and harmful content in a closed loop.",https://docs.lakera.ai/docs/defenses
lakera_guard,Lakera Guard,guardrails_gateway,L2,None,,
lakera_guard,Lakera Guard,guardrails_gateway,L3,Partial,"Guardrails detect and stop harmful/unwanted content and audit logs let admins 'investigate and respond to threats'; RBAC and logging described, but no explicit approval gate, kill switch, or escalation workflow.",https://docs.lakera.ai/docs/platform
lakera_guard,Lakera Guard,guardrails_gateway,L4,Partial,Policies Overview and configurable guardrail thresholds plus SIEM log export to S3 and latency/analytics golden signals; agent-security evaluation frameworks exist but no described CI/CD evals or progressive rollout.,https://docs.lakera.ai/docs/platform
portkey,Portkey,guardrails_gateway,L1,Full,"Budget caps ('Maximum spend in USD ($1000/month)'), rate limits, model allowlists/denylists for least-privilege tool access, and real-time guardrails that block requests (446/deny setting).",https://portkey.ai/docs/product/model-catalog
portkey,Portkey,guardrails_gateway,L2,None,,
portkey,Portkey,guardrails_gateway,L3,Partial,"OpenTelemetry-compliant observability logs and records all requests/responses and supports tracing throughout request lifecycle, providing audit-trail-like logging; but no approval gates/kill switches described.",https://portkey.ai/docs/product/observability
portkey,Portkey,guardrails_gateway,L4,Partial,"OpenTelemetry-compliant observability with 21+ metrics (cost, latency, accuracy) and 'Send Feedback' to build evaluation datasets; semantic observability adjacent but no CI/CD evals or progressive rollout described.",https://portkey.ai/docs/product/observability
litellm,LiteLLM,guardrails_gateway,L1,Full,"max_budget parameter, tpm_limit/rpm_limit rate limits, max_parallel_requests, and models array for allowed model access (least-privilege), plus pre-call guardrails that filter/block requests.",https://docs.litellm.ai/docs/proxy/virtual_keys
litellm,LiteLLM,guardrails_gateway,L2,None,,
litellm,LiteLLM,guardrails_gateway,L3,Partial,"Keys can be disabled with /key/block and re-enabled with /key/unblock; spend logs record API key hash, user, team ID for audit-style tracking.",https://docs.litellm.ai/docs/proxy/virtual_keys
litellm,LiteLLM,guardrails_gateway,L4,Partial,"Per-key virtual identities and spend tracking with logging callbacks (Langfuse, MLflow) and per-key/user/team observability, but no evals-in-CI or progressive rollout described.",https://docs.litellm.ai/docs/proxy/cost_tracking
invariant_labs,Invariant Labs (Guardrails/Explorer),guardrails_gateway,L1,Partial,"Guardrails is deployed between your application and MCP servers/LLM provider, raising rules to prevent malicious behavior; and scans require explicit user consent before starting each server (least-privilege/gating), but no configurable budget/iteration limits described.",https://github.com/invariantlabs-ai/invariant
invariant_labs,Invariant Labs (Guardrails/Explorer),guardrails_gateway,L2,Partial,"Rules detect 'flows between tools' using `(call: ToolCall) -> (call2: ToolCall)` and detect 'Toxic Flows' and 'Tool Shadowing' across sequential tool calls, but this is single-agent tool-flow monitoring rather than inter-agent coupling governance.",https://github.com/invariantlabs-ai/invariant
invariant_labs,Invariant Labs (Guardrails/Explorer),guardrails_gateway,L3,Partial,"Guardrails raise/block malicious agent behavior via rules deployed inline for 'continuous steering and monitoring', and scans require explicit user consent before starting each server, but no described approval gate/kill-switch/audit-provenance for live agent decisions.",https://github.com/invariantlabs-ai/invariant
invariant_labs,Invariant Labs (Guardrails/Explorer),guardrails_gateway,L4,Partial,"Policy-like rule-based guardrails via 'simple Python-inspired matching rules' evaluated automatically on each LLM/MCP request through the Gateway, resembling policy-as-code gating, though not tied to CI/CD or rollout.",https://github.com/invariantlabs-ai/invariant
langgraph,LangGraph,orchestration_hitl,L1,Full,Guardrails validate and filter content at key points; PII detection with block strategy raises exception; before-agent hooks for rate limiting and blocking requests,https://docs.langchain.com/oss/python/langchain/guardrails
langgraph,LangGraph,orchestration_hitl,L2,None,,
langgraph,LangGraph,orchestration_hitl,L3,Full,HITL middleware pauses before executing sensitive tool calls with approve/edit/reject/respond decisions gated by policy and 'when' predicates,https://docs.langchain.com/oss/python/langgraph/interrupts
langgraph,LangGraph,orchestration_hitl,L4,None,,
crewai,CrewAI,orchestration_hitl,L1,Full,"Function-based and LLM-based guardrails validate task outputs, with `guardrail_max_retries` (default 3) controlling retry attempts before failure; also `max_rpm` caps requests per minute.",https://docs.crewai.com/en/introduction
crewai,CrewAI,orchestration_hitl,L2,None,,
crewai,CrewAI,orchestration_hitl,L3,Full,`human_input=True` prompts users for verification/approval before agents finalize output; `@human_feedback` decorator pauses flow execution to collect human feedback.,https://docs.crewai.com/en/learn/human-input-on-execution
crewai,CrewAI,orchestration_hitl,L4,Partial,"Observability guidance recommends instrumenting code, configuring dashboards, establishing alerts, tracking token usage/costs and safety compliance across nine platforms plus Patronus AI for evaluation.",https://docs.crewai.com/en/introduction
autogen,Microsoft AutoGen,orchestration_hitl,L1,Full,"Termination conditions include TokenUsageTermination (stops when token budget hit), MaxMessageTermination (iteration limit), TimeoutTermination, plus least-privilege via specifying handoffs and disabling parallel tool calls.",https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/termination.html
autogen,Microsoft AutoGen,orchestration_hitl,L2,None,,
autogen,Microsoft AutoGen,orchestration_hitl,L3,Full,"UserProxyAgent provides human approval during runs (approve/disapprove with button click), ExternalTermination allows external kill of the run, and HandoffMessage escalates to a human user.",https://microsoft.github.io/autogen/stable/user-guide/agentchat-user-guide/tutorial/human-in-the-loop.html
autogen,Microsoft AutoGen,orchestration_hitl,L4,Partial,"Native OpenTelemetry support collects telemetry with create_agent, invoke_agent, and execute_tool spans, giving traced observability but not full semantic observability or CI/CD evals.",https://microsoft.github.io/autogen/stable/user-guide/core-user-guide/framework/telemetry.html
temporal,Temporal (durable execution for agents),orchestration_hitl,L1,Full,"Retry Policy Maximum Attempts specifies the maximum number of execution attempts, and timeouts (Start-To-Close, Schedule-To-Close) bound activity duration despite failures.",https://docs.temporal.io/encyclopedia/retry-policies
temporal,Temporal (durable execution for agents),orchestration_hitl,L2,None,,
temporal,Temporal (durable execution for agents),orchestration_hitl,L3,Full,"Human-in-the-loop interactions like validating LLM results or approving agent decisions, facilitated via Signals/Updates message passing.",https://temporal.io/solutions/ai
temporal,Temporal (durable execution for agents),orchestration_hitl,L4,Partial,"Inspect and troubleshoot an AI application's performance, inputs, and outputs from a detailed UI; Event History records series of commands/events as source of truth.",https://temporal.io/solutions/ai
openai_agents_sdk,OpenAI Agents SDK,orchestration_hitl,L1,Full,"Tool guardrails wrap function tools and validate before/after execution; tripwires halt execution immediately, and needs_approval enables least-privilege per-call tool gating.",https://openai.github.io/openai-agents-python/human_in_the_loop/
openai_agents_sdk,OpenAI Agents SDK,orchestration_hitl,L2,None,,
openai_agents_sdk,OpenAI Agents SDK,orchestration_hitl,L3,Full,HITL flow pauses agent execution until a person approves or rejects sensitive tool calls via state.approve()/state.reject() on RunState interruptions.,https://openai.github.io/openai-agents-python/human_in_the_loop/
openai_agents_sdk,OpenAI Agents SDK,orchestration_hitl,L4,Partial,"Built-in tracing captures spans/traces with metadata and integrates with observability platforms (Datadog, Langfuse, etc.), plus guardrail evaluation spans, but no policy-as-code/CI eval gates or rollout described.",https://openai.github.io/openai-agents-python/tracing/
humanlayer,HumanLayer,orchestration_hitl,L1,Partial,"Approval gating deterministically blocks high-stakes function calls, with stakes classification (low/medium/high) and 'escalations and timeouts (Promise.race / Promise.all semantics)' — but no configurable budget caps or iteration limits described.",https://www.everydev.ai/tools/humanlayer
humanlayer,HumanLayer,orchestration_hitl,L2,None,,
humanlayer,HumanLayer,orchestration_hitl,L3,Full,"The `@hl.require_approval()` decorator blocks specific function calls until a human has been consulted; upon denial feedback is passed to the LLM, with granular routing to specific users/teams across Slack/Email/Discord.",https://pypi.org/project/humanlayer/
humanlayer,HumanLayer,orchestration_hitl,L4,Partial,"Run IDs and Call IDs track approval/human-contact requests and correlate them with agent runs; enterprise Audit Logs, agent/response webhooks, and learning & auto-approvals from prior decisions are mentioned but without detailed operational configuration.",https://www.humanlayer.dev/docs/core/run-ids-and-call-ids
azure_ai_foundry_agents,Azure AI Foundry Agent Service,orchestration_hitl,L1,Full,"Guardrails define intervention points (user input, tool call, tool response, output) with 'Annotate and block' action for agents, plus least-privilege RBAC-scoped agent identity tool access with narrow scopes.",https://learn.microsoft.com/en-us/azure/ai-foundry/guardrails/guardrails-overview
azure_ai_foundry_agents,Azure AI Foundry Agent Service,orchestration_hitl,L2,None,,
azure_ai_foundry_agents,Azure AI Foundry Agent Service,orchestration_hitl,L3,Full,Guardrails block risky content at tool-call/output intervention points; blueprint governance can disable or revoke permissions for all agents of a kind; agents get independent audit trails and inventory/auditing through Entra Agent ID.,https://learn.microsoft.com/en-us/azure/ai-foundry/agents/concepts/agent-identity
azure_ai_foundry_agents,Azure AI Foundry Agent Service,orchestration_hitl,L4,Full,"Build-test-deploy-monitor lifecycle with evaluations to catch regressions, per-agent Entra workload identity, versioning with rollback to previous versions, and end-to-end tracing/metrics observability.",https://learn.microsoft.com/en-us/azure/ai-foundry/agents/overview


==> anc/study3_deployments.csv <==
deployment,organization,sector,m_L1,m_L2,m_L3,m_L4,evidence_L1,evidence_L2,evidence_L3,evidence_L4,url_L1,url_L2,url_L3,url_L4
Claude Code (internal engineering use),Anthropic,"Big-tech / AI lab, developer tools",0.5,0.0,0.25,0.5,Read-only default with explicit permission escalation (least-privilege); OS-level sandboxing (bubblewrap/seatbelt) as a containment boundary; auto-mode circuit breaker halts and escalates after 3 consecutive or 20 total denials (iteration limits w/ fallback + agent circuit breaker); model-based guardrail classifiers (closed-loop). ~5/9 classes on the critical-path internal deployment with measured effectiveness (sandboxing cut permission prompts 84%).,no public evidence (single-agent tool; no population/interaction-graph monitoring),"Permission prompts as approval gates, human override/kill, and auto-mode as an explicit tiered-autonomy tier delegating approvals to classifiers with escalation on denial streaks. ~4/9 classes; escalation SLA not published, so held at 0.25.","Managed settings, deny rules, and managed hooks (policy-as-code gates); OpenTelemetry audit events (semantic observability/golden signals); CI/CD release gates and adversarial validation across real coding workflows (evals in CI/CD); internal incident log of agentic misbehaviors (layer-coded postmortems). ~5/10 classes with measured effectiveness, supporting 0.50.",https://www.anthropic.com/engineering/claude-code-sandboxing,,https://www.anthropic.com/engineering/claude-code-auto-mode,https://code.claude.com/docs/en/security
Copilot Studio autonomous agents,Microsoft,Big-tech / SaaS platform,0.25,0.0,0.25,0.25,"Guidance to program strict limits on agent actions (closed-loop guardrails), DLP, and running agents under dedicated least-privilege identities rather than broad user accounts (least-privilege tool access). Partial L1; coverage per-tenant, unmeasured.",no public evidence,"Detailed logs of every trigger, decision, and action (audit/provenance); layered approval workflows separating experimentation from production (approval gates, tiered autonomy). ~3/9 classes; no effectiveness metrics.","Zoned governance with layered environments and approval workflows (progressive rollout), DLP policies (policy-as-code), dedicated least-privilege agent identities (workload identity). Partial; documented as capability guidance, fleet coverage not measured.",https://learn.microsoft.com/en-us/microsoft-copilot-studio/guidance/autonomous-agents,,https://learn.microsoft.com/en-us/microsoft-copilot-studio/security-and-governance,https://learn.microsoft.com/en-us/azure/cloud-adoption-framework/ai-agents/governance-security-across-organization
Gemini Enterprise Agent Platform,Google Cloud,Big-tech / cloud platform,0.25,0.0,0.25,0.25,Agent Gateway is a runtime enforcement point intercepting tool calls to enforce access-control policy and Model Armor inspection (closed-loop guardrails); native IAM granular least-privilege access. Partial L1; per-agent coverage not measured.,no public evidence (a unified Agent Registry exists but no interaction-graph/cascade monitoring),Comprehensive audit logging and per-agent identity giving a clear audit trail (provenance); operational-oversight monitoring of agent health. ~2-3/9 classes; no drill/SLA metrics.,"Per-agent SPIFFE-formatted Agent Identity in IAM (workload identity), Agent Gateway policy enforcement (policy-as-code), Agent Registry, and performance/health monitoring (observability). Strong specific match on workload identity; ~4/10 classes but coverage not measured, so held at 0.25.",https://docs.cloud.google.com/gemini-enterprise-agent-platform/govern,,https://docs.cloud.google.com/gemini-enterprise-agent-platform/govern,https://cloud.google.com/blog/products/ai-machine-learning/introducing-gemini-enterprise-agent-platform
Ada Reasoning Engine CX Agent,Ada (platform vendor),Customer Support,0.25,0.0,0.25,0.25,"Built-in guardrails enforce agent compliance at every step; reasoning stage separated from action execution to reduce hallucination (closed-loop guardrails, uncertainty-aware control); OpenAI safety tooling integrated. Multiple classes across 350+ deployments.",no public evidence,Automated-resolution model implies handoff to humans for unresolved cases; safety criterion gates responses. Human escalation path documented (partial L3).,"Fleet-level measurement across 350+ deployments (containment ~72%, automated-resolution ~52%) with defined Relevant/Accurate/Safe criteria and ongoing optimization. Extended golden signals / evals (partial).",https://www.ada.cx/blog/can-i-trust-this-ai-agent-why-enterprises-need-new-standards-to-scale-safely/,,https://www.prnewswire.com/news-releases/ada-launches-new-customer-service-ai-agent-powered-by-the-ada-reasoning-engine-to-maximize-automated-resolutions-301994335.html,https://www.ada.cx/resources/guide/what-is-automated-resolution-in-ai-customer-service/
"Decagon AI Concierge (Notion, Duolingo, Rippling)",Decagon (platform vendor),Customer Support,0.25,0.0,0.25,0.25,"Sensitive operations (refunds, identity verification) executed in deterministic code rather than model discretion; least-privilege integrations. Multiple guardrail classes on production agents.",no public evidence,"Escalations are context-preserving warm transfers delivering conversation history/customer data/resolution attempts to human agents before handoff (escalation gate, partial L3).","Agent Operating Procedures compiled to structured logic; integrations, guardrails and versioning controlled through Git (policy-as-code + version control); SOC 2, data residency. 1-2 of 10 ops classes.",https://www.eesel.ai/blog/decagon,,https://www.zenml.io/llmops-database/building-a-production-ai-agent-system-for-customer-support,https://www.assembled.com/page/decagon-ai
Air Canada Chatbot,Air Canada,Customer Support / Airline,0.0,0.0,0.0,0.0,"Negative anchor case. BC Civil Resolution Tribunal (Moffatt v. Air Canada, 2024) found the airline 'did not take reasonable care to ensure its chatbot was accurate' after it invented a bereavement-fare policy. No guardrail/grounding mechanism evidenced; hallucination reached the customer unchecked.",no public evidence,"No effective supervisory/escalation control evidenced; tribunal held company liable, treating chatbot output as unsupervised website content.",no public evidence,https://www.cbc.ca/news/canada/british-columbia/air-canada-chatbot-lawsuit-1.7116416,,https://www.americanbar.org/groups/business_law/resources/business-law-today/2024-february/bc-tribunal-confirms-companies-remain-liable-information-provided-ai-chatbot/,
AI.g / Maharaja Virtual Agent,Air India (with Microsoft Azure OpenAI),Customer Support / Airline,0.25,0.0,0.25,0.25,"GPT-4 with retrieval-augmented generation grounded in enterprise data across 1,300 topics (anti-hallucination grounding, scoped knowledge access). Partial guardrail classes.",no public evidence,"Documented escalation gate: only ~3% of queries are escalated to human agents; remainder resolved autonomously (tiered autonomy, partial L3).","Measured operations: ~40,000 queries/day, 13M+ conversations resolved at a reported 97% success rate; volume and success monitored (golden signals / semantic observability, partial).",https://www.airindia.com/in/en/newsroom/press-release/air-india-successfully-deploys-airline-industry-s-first-generati.html,,https://www.microsoft.com/en/customers/story/26047-air-india-azure-openai-in-foundry-models,https://www.microsoft.com/en/customers/story/26047-air-india-azure-openai-in-foundry-models
"Sierra CX Agents (WeightWatchers, ADT, SiriusXM)",Sierra (platform vendor),Customer Support / Retail,0.25,0.0,0.25,0.25,"Agents configured with explicit goals and guardrails to keep them on-policy; scoped tool/knowledge access per brand. Multiple guardrail classes on production agents, unmeasured fleet coverage.",no public evidence,ADT agent runs with 'tight guardrails and dense human-in-the-loop review'; escalation/handoff to human staff documented on critical-path deployments (partial L3).,"Measured outcomes (WeightWatchers agent ~70% of sessions, 4.6/5 CSAT); Agent SDK with versioning and analytics/trust tooling (semantic observability, partial).",https://sierra.ai/customers/weightwatchers,,https://theaiagentindex.com/agents/sierra,https://sierra.ai/customers
GitHub Copilot coding agent (enterprise),GitHub / Microsoft,Developer tools,0.25,0.0,0.25,0.25,"Cloud coding agent runs in a sandboxed ephemeral environment with a configurable firewall allowlist (least-privilege network/tool access), built-in security protections, and duplicate/content filtering. Partial coverage of L1 classes (least-privilege tool access, closed-loop guardrails); coverage not publicly measured.",no public evidence of interaction-graph/population/cascade monitoring,"Agent works on a branch and cannot merge without human PR approval (approval gate); enterprise audit-log fields record exactly what the agent did and on whose behalf (provenance); admins have a unified AI-controls view and can disable agents (override). ~3/9 classes, no measured escalation SLA.","Enterprise AI-governance controls: policies/config in a unified admin view, 24-hour agent-session activity view, audit logging, and responsible-AI evals via Azure AI Foundry (evals in CI). Agent acts under an on-behalf identity. Partial; measured fleet coverage not shown.",https://docs.github.com/en/copilot/tutorials/cloud-agent/build-guardrails,,https://docs.github.com/en/copilot/concepts/agents/enterprise-management,https://docs.github.com/en/copilot/get-started/enterprise-ai-governance
Duo Agent Platform (DevSecOps),GitLab,Developer tools,0.25,0.0,0.25,0.25,Prompt guardrails plus a composite @duo-developer service-account identity that limits access (least-privilege); admins choose which agents/flows/models are allowed and where (scoped guardrails). Partial L1; coverage unmeasured.,no public evidence,"human_approval_required:true forces a human to confirm irreversible actions (merge/deploy) = explicit approval gates; audit-log integration captures agent invocations, tool calls, and outputs (provenance); git version control provides rollback. ~3-4/9 classes.","Flows run inside CI/CD with pipeline/MR/change-window guardrails (evals/gates in CI/CD), @duo-developer workload identity, audit-log evidence, and flow sessions with CI job logs (observability). Partial L4; measured coverage not published.",https://docs.gitlab.com/user/gitlab_duo/prompt_guardrails/,,https://docs.gitlab.com/user/duo_agent_platform/security/,https://about.gitlab.com/gitlab-duo-agent-platform/
Research Assistant (agentic),Moody's,Financial Services (credit ratings / risk analytics),0.25,0.0,0.25,0.25,"Multi-agent orchestration with bounded workflows (up to ~400 steps) and an accuracy-first design given 'billion-dollar decision' stakes; grounded on proprietary data estate (iteration-limit + closed-loop guardrail classes, partial).","no public evidence (multi-agent orchestration exists, but no documented emergence/contagion/population controls)",Human oversight over analytical outputs with source citations/provenance back to filings and ratings (audit-trail/provenance + approval-gate classes). Unmeasured.,"Serverless multi-agent orchestration on Amazon Bedrock with document-processing pipelines; measured production signals (>1M tokens/day, 30% faster task completion, 100k+ interactions) (observability + golden signals, partial).",https://www.zenml.io/llmops-database/multi-agent-ai-system-for-financial-intelligence-and-risk-analysis,,https://www.moodys.com/web/en/us/creditview/blog/from-research-assistant-to-agentic-solution-with-cristina-pieretti.html,https://www.zenml.io/llmops-database/multi-agent-ai-platform-for-financial-workflow-automation
Klarna AI customer-service assistant,Klarna (powered by OpenAI),Financial Services (fintech / BNPL),0.25,0.0,0.25,0.25,"Assistant operates within customer-service scope with fallback to humans; firm publicly acknowledged hallucinations/quality issues on complex edge cases and added guardrails/human handoff (closed-loop guardrail + fallback classes, partial).",no public evidence,Tiered handling with escalation to human agents for complex cases; in 2025 the firm re-introduced human agents so customers can always reach a human (tiered-autonomy / escalation class). Unmeasured coverage.,"Extensively measured golden signals in production: 2.3M conversations, resolution time 11->2 min, 25% fewer repeat inquiries, CSAT parity, NPS tracking (semantic observability + extended golden signals, partial). No evidence of CI evals, atomic rollback, or chaos drills.",https://openai.com/index/klarna/,,https://blog.promptlayer.com/klarna-customer-service-from-ai-first-to-human-hybrid-balance/,https://www.klarna.com/international/press/klarna-ai-assistant-handles-two-thirds-of-customer-service-chats-in-its-first-month/
LLM Suite,JPMorgan Chase,Financial Services (global bank),0.25,0.0,0.25,0.25,"Cross-functional governance board governs data access and model vetting; a model cannot be used without registration in the control process, and use cases must pass controls and adequate testing. Guardrails + least-privilege data access evidenced (partial); secondary-source reporting.",no public evidence,Mandatory control/approval process before an AI model can be used; audit logging cited as part of the governance board's remit (approval-gate + audit-trail classes). Unmeasured; reported via secondary sources.,"Model registration in a formal control process, continuous monitoring, and ROI measurement described; internally built platform gives data-governance/deployment control. Partial policy-gate + observability; no evidence of CI evals, chaos drills, or per-agent workload identity. FLAG: mostly secondary reporting.",https://emerj.com/artificial-intelligence-at-jpmorgan-chase/,,https://www.ctoforum.org/wp-content/uploads/2025/07/JPMorganChase-Leadership-in-the-Age-of-GenAI-TMS.pdf,https://emerj.com/artificial-intelligence-at-jpmorgan-chase/
AI Jim / Maya claims and quote agents,Lemonade,Financial Services (insurtech),0.25,0.0,0.25,0.25,"Deterministic policy/rules layer sits in front of the model with runtime evaluation on responses, rules-based coverage checks, anti-fraud checks, and confidence thresholds that trigger fallback (closed-loop guardrail + uncertainty-observer + fallback classes). FLAG: mechanism detail partly from secondary case studies.",no public evidence,Complex/high-value/questionable claims auto-route to a human expert (tiered autonomy + behavioral escalation) with warm transfer preserving full context; every conversation/tool-call/output persisted (audit trail). Lemonade reports 96% of FNOL taken by bots and 55% of claims fully automated (measured autonomy split).,"Runtime evaluation on every response, ML fraud/severity models, and audit trails persisted to the data warehouse on a defined schedule; measured production automation rates (semantic observability + golden signals, partial).",https://getperspective.ai/blog/lemonade-case-study-conversational-ai-insurance,,https://www.trixlyai.com/blog/our-blog-1/agentic-ai-insurance-lemonade-case-study-28,https://www.trixlyai.com/blog/our-blog-1/agentic-ai-insurance-lemonade-case-study-28
GS AI Assistant / GS AI Platform,Goldman Sachs,Financial Services (investment bank),0.25,0.0,0.25,0.25,"All AI traffic passes a secure compliance gateway applying prompt filtering, data anonymization, and policy checks; role-based access restricts tool/data reach (least-privilege + closed-loop guardrail classes). Partial coverage evidenced across ~46,500 employees.",no public evidence,"Human-in-the-loop plus audit logs; for autonomous agents (Claude-built accounting/compliance agents), autonomous execution above defined thresholds still requires human sign-off (tiered autonomy + approval gate + audit trail). Unmeasured publicly.","Compliance gateway (policy-as-code-style checks), audit logging (observability), and phased rollout from ~10k to 46.5k employees (progressive rollout); governance infrastructure embedded before scaling. Partial; no evidence of CI evals or chaos drills.",https://www.virtasant.com/ai-today/how-goldman-sachs-scaled-ai-to-46-000-employees-safely,,https://www.pymnts.com/artificial-intelligence-2/2026/goldman-sachs-lets-ai-agents-do-accounting-and-compliance-work/,https://fortune.com/2025/06/24/goldman-sachs-internal-ai-assistant/
Erica virtual financial assistant,Bank of America,Financial Services (retail bank),0.25,0.0,0.25,0.25,"Deterministic NLU/ML design deliberately avoids free-form LLM generation; responses constrained to curated, compliant answers vetted for 100% accuracy, with fallback to human specialists (closed-loop guardrail + iteration-fallback classes). Note: largely non-generative, so 'agent' status is limited.",no public evidence,Escalation/handoff to a human specialist when Erica lacks a good answer (tiered autonomy); transcripts retained with PII masked and a team reviews conversations (audit/provenance + oversight meta-monitoring). Partial.,"Continuous conversation review and refinement, 90-day retention with PII masking, and measured scale (3B+ interactions, 58M/month) (observability + golden signals, partial). No public evidence of CI evals, progressive rollout tooling, or chaos drills.",https://newsroom.bankofamerica.com/content/newsroom/press-releases/2025/08/a-decade-of-ai-innovation--bofa-s-virtual-assistant-erica-surpas.html,,https://thefinancialbrand.com/news/customer-experience-banking/hy-bank-of-americas-erica-virtual-assistant-has-a-human-touch-187354,https://newsroom.bankofamerica.com/content/newsroom/press-releases/2025/08/a-decade-of-ai-innovation--bofa-s-virtual-assistant-erica-surpas.html
Fraud-detection agentic AI,Commonwealth Bank of Australia (CommBank),Financial Services (retail bank),0.25,0.0,0.25,0.25,"Agent operates over a monitored signal pipeline (80M+ signals/day) to detect emerging fraud patterns within a scoped rule-generation task (closed-loop guardrail + scoped-access classes, partial).",no public evidence,Strong approval gate: the agent proposes new detection rules but the fraud-analytics team checks and signs off before anything goes into production (approval gate + human-in-the-loop). Governed under a published 'Approach to Adopting AI'.,"Agent generates the detection-rule code (policy-as-code style) with human sign-off gating deployment; measured impact (scam losses down 20% H1 2026; ~75% of card-fraud rules built/updated with the agent). Built on Snowflake data cloud (progressive/gated rollout + observability, partial).",https://www.commbank.com.au/articles/newsroom/2026/04/ai-agent-spots-fraud-in-real-time.html,,https://www.commbank.com.au/content/dam/commbank-assets/about-us/docs/our-approach-to-adopting-ai-december-2025.pdf,https://www.commbank.com.au/articles/newsroom/2026/04/ai-agent-spots-fraud-in-real-time.html
Fargo virtual assistant,Wells Fargo (on Google Cloud),Financial Services (retail bank),0.25,0.0,0.25,0.25,"Privacy-orchestration layer scrubs and tokenizes PII on-premise before any LLM call, guaranteeing zero PII to the model; queries pre-processed/anonymized (least-privilege / data-minimization + closed-loop guardrail classes). Strong but partial class coverage.",no public evidence,"Banking-grade logging/provenance of interactions for compliance (audit-trail class). NOTE: reporting emphasizes 'zero human handoffs', so tiered-autonomy/escalation evidence is weak; scored on audit/provenance only.","Engineered privacy-orchestration/tokenization pipeline with measured production scale (245.4M interactions in 2024, zero PII incidents) and beta->full progressive rollout (semantic observability + golden signals + progressive rollout, partial).",https://venturebeat.com/ai/wells-fargos-ai-assistant-just-crossed-245-million-interactions-with-zero-humans-in-the-loop-and-zero-pii-to-the-llm,,https://cloud.google.com/transform/reinventing-personal-finance-customer-experience-wells-fargo-fargo-chat,https://cloud.google.com/blog/topics/financial-services/wells-fargo-agentic-ai-agentspace-empowering-workers
AI @ Morgan Stanley Assistant / Debrief,Morgan Stanley Wealth Management,Financial Services (wealth management / investment bank),0.25,0.0,0.25,0.25,"Firm built guardrails around testing and bias mitigation; every use case passes a structured eval framework before deployment and outputs are constrained to curated/approved content. Guardrail + testing mechanism classes evidenced on production advisor agents; no evidence of budget caps, circuit breakers, or least-privilege tool scoping documented publicly.",no public evidence,"Human-in-the-loop is mandatory: Debrief generates meeting notes/emails only with client consent, and the advisor reviews and edits every output before sending (approval gate); notes saved to Salesforce give provenance/audit trail. Approval-gate + audit-trail classes evidenced; unmeasured.","Documented eval framework systematically tests models against real-world scenarios with human-expert grading for accuracy/coherence prior to release (evals-before-deploy). Partial CI-style evals; no public evidence of progressive rollout w/ atomic rollback, chaos drills, or error-budget-modulated autonomy.",https://openai.com/index/morgan-stanley/,,https://www.morganstanley.com/press-releases/ai-at-morgan-stanley-debrief-launch,https://openai.com/index/morgan-stanley/
Hippocratic AI Polaris Agents,Hippocratic AI,Healthcare,0.25,0.0,0.5,0.25,"Constellation architecture: a primary conversational model plus 21 specialist supervisor models that block unsafe output (closed-loop safety guardrails, uncertainty-aware observers, circuit-breaker on unsafe content) on all agents.","no public evidence (multi-model ensemble is internal to a single agent, not a multi-agent population; no emergence/contagion mechanisms documented)","Strongest L3 case: supervisor models continuously oversee the talking model (oversight meta-monitoring); clinically proven guideline escalation protocols transfer risky calls to human nurses (tiered autonomy, algedonic escalation, approval/override). Multiple classes across all agents.","Every agent passes a three-step validation (licensure verification, development testing, clinical review by 6,000+ nurses / 300+ physicians) before release; 180M+ interactions monitored. Evals-as-gating (partial ops).",https://hippocraticai.com/polaris/,,https://www.nvidia.com/en-us/case-studies/hippocratic-ai/,https://hippocraticai.com/
Clara smart-audit agents / Workbench multi-agent platform,KPMG (with Microsoft Azure),Professional Services (audit / accounting),0.25,0.0,0.25,0.25,"Audit agents (expense vouching, search for unrecorded liabilities) deployed within a governed, 'trusted enterprise AI' platform scoped to audit procedures (guardrail + scoped-access classes, partial).","no public evidence (Workbench networks ~50 interacting agents, but no documented emergence/cascade governance; single interaction-graph class < 1/4 threshold)","Explicitly 'AI-enabled, human-led': auditors review and sign off on agent outputs (approval-gate + tiered-autonomy), within a regulated audit trail (provenance). Empowers 95,000+ auditors. Unmeasured coverage.","Built on Azure with Agent 365/Copilot governance; standardizes/automates audit procedures with staged rollout of agents over 12 months (policy governance + progressive rollout + observability, partial).",https://kpmg.com/xx/en/media/press-releases/2025/04/kpmg-advances-ai-integration-in-kpmg-clara-smart-audit-platform.html,,https://kpmg.com/us/en/capabilities-services/audit-services/kpmg-clara.html,https://news.microsoft.com/source/2026/06/09/kpmg-and-microsoft-scale-trusted-enterprise-ai-agents-globally-through-deployment-of-agent-365-and-copilot/
Zora AI agentic platform,Deloitte,Professional Services (consulting),0.25,0.0,0.25,0.25,"Agents deployed under Deloitte's Trustworthy AI principles (robust, reliable, secure) with rigorous testing/QA before deployment (guardrail + testing classes, partial). Used internally for finance/expense processes.",no public evidence,"Trustworthy-AI governance and ethical safeguards emphasizing transparency, accountability, and human oversight (approval/oversight classes). Unmeasured; framework-level rather than mechanism-level detail.","Deloitte manages the full SDLC for deployed agents with rigorous testing and QA for reliability/performance (evals/testing + release-management, partial). No public evidence of CI evals, chaos drills, or error-budget autonomy.",https://www.deloitte.com/us/en/about/press-room/deloitte-unveils-zora-ai-agentic-ai-for-tomorrows-workforce.html,,https://www.deloitte.com/us/en/services/consulting/services/zora-generative-ai-agent.html,https://www.deloitte.com/us/en/about/press-room/deloitte-unveils-zora-ai-agentic-ai-for-tomorrows-workforce.html
Harvey legal AI (enterprise deployment),A&O Shearman (Allen & Overy) with Harvey; PwC alliance,Professional Services (law),0.25,0.0,0.25,0.25,"Legal-domain agents deployed with source-grounding/citation to reduce hallucination and scoped to firm document sets (closed-loop guardrail class, partial). Rolled out fleet-wide (~4,000 staff, 43 jurisdictions) but individual control mechanisms lightly documented.",no public evidence,Lawyer-in-the-loop review of all outputs before use in matters (approval-gate class); agentic workflows framed as augmenting supervised professionals. Unmeasured.,"Forward-deployed-engineering model with custom domain models and benchmark/eval-driven development; phased trial (~40,000 queries) to enterprise rollout (evals + progressive rollout, partial). FLAG: several details from vendor/secondary sources.",https://www.aoshearman.com/en/news/ao-shearman-and-harvey-to-roll-out-agentic-ai-agents-targeting-complex-legal-workflows,,https://en.wikipedia.org/wiki/Harvey_(software),https://getperspective.ai/blog/harvey-ai-forward-deployed-engineers-biglaw-deployment-playbook-2026
GOV.UK Chat,UK Government Digital Service (GDS),Public Sector,0.25,0.0,0.25,0.25,Two layers of safety guardrails; scope-limited to GOV.UK content (least-privilege); clarifying follow-up questions on low-confidence queries (uncertainty-aware). Multiple guardrail classes on a single production agent.,no public evidence (single-agent service; no multi-agent population/emergence mechanisms),"Dedicated oversight/monitoring during pilots; red-teaming with the AI Security Institute (508 jailbreak attempts, all blocked) reflects oversight and human governance (partial L3).",Staged/progressive rollout across two public pilots; measured accuracy improvement 76% to 90% with gaps tracked; latency monitored; safety evals as gating. Several ops classes (partial).,https://www.gov.uk/government/news/governments-experimental-ai-chatbot-to-help-people-set-up-small-businesses-and-find-support,,https://insidegovuk.blog.gov.uk/2026/05/15/developing-gov-uk-chat-our-data-science-and-ai-engineering-journey/,https://www.publictechnology.net/2026/03/19/science-technology-and-research/gds-reports-achieving-90-accuracy-in-gov-uk-chat-pilots/
Alaska Inspires (AI Destination Search),Alaska Airlines (with Microsoft Azure OpenAI),Retail / Airline,0.25,0.0,0.0,0.25,"Natural-language destination search built on Azure OpenAI with explicit hallucination mitigation and grounding to accurate pricing/destination data (anti-hallucination guardrails, scoped data). Partial guardrail classes.",no public evidence,no public evidence (read-only discovery/search tool with no documented human escalation or override mechanism),"Measured outcomes since June 2024 launch: 7% conversion (vs 5% baseline), 90% guest satisfaction, 87% repeat intent; iterative model fine-tuning. Golden-signal/observability partial.",https://www.microsoft.com/en/customers/story/25850-alaska-airlines-azure-openai,,,https://www.customerexperiencedive.com/news/alaska-airlines-natural-language-search-trip-planning/807705/
Verdi Customer-Service Mediation,Mercado Libre (with OpenAI),Retail / E-commerce,0.25,0.0,0.25,0.25,"Verdi platform provides a structured framework governing GPT-4o-based agents and scoped API access for handling buyer-seller dispute mediation (bounded tool use, partial guardrails).",no public evidence,"Agent interfaces with internal employees when necessary during mediation, handing off complex cases to humans (escalation, partial L3).","Structured developer platform (17k devs, 30k microservices) with measured scope of automation (~10% of customer-service mediation on a major site). Platform/observability partial.",https://openai.com/index/mercado-libre/,,https://openai.com/index/mercado-libre/,https://openai.com/index/mercado-libre/
Sparky Shopping Assistant,Walmart,Retail / E-commerce,0.25,0.0,0.0,0.25,"Transactions constrained to Walmart's own checkout with scoped access to real-time inventory/pricing/delivery data (least-privilege tool access); deliberately deployed for narrow, specific tasks. Partial guardrail classes.",no public evidence,no public evidence (no documented human escalation/override in the shopping-assistant flow),Adoption and business metrics tracked (~half of app users tried it; ~35% higher average order value for users); phased task-specific rollout. Golden-signal/observability partial.,https://corporate.walmart.com/news/2025/06/06/walmart-the-future-of-shopping-is-agentic-meet-sparky,,,https://talkbusiness.net/2026/07/the-supply-side-walmarts-sparky-shopping-agent-drives-more-sales/
Agentforce (Einstein Trust Layer),Salesforce,SaaS / CRM,0.25,0.0,0.25,0.25,"Einstein Trust Layer sits between every prompt and the LLM: topic/scope guardrails, data masking, toxicity detection on outputs, and permission-based access controls (least-privilege). Multiple L1 classes on production agents; coverage unmeasured publicly.",no public evidence,Each LLM call is its own immutable audit record (audit trail is the source of truth for what the model saw); human review recommended before actions (approval gate). ~2-3/9 classes; no drill/SLA metrics.,Agentforce Testing Center simulates and scores agent behavior before deployment (pre-prod evals); audit records analyzed in Data 360 (observability). Partial L4; no CI-gate/coverage metrics published.,https://www.salesforce.com/welcome-to-the-agentic-enterprise/ai-guardrails/,,https://www.salesforce.com/blog/best-practices-for-secure-agentforce-implementation-2/,https://trailhead.salesforce.com/content/learn/modules/trusted-agentic-ai/explore-agentforce-guardrails-and-trust-patterns
Joule agents / AI Agent Hub,SAP,SaaS / ERP,0.25,0.0,0.25,0.25,"Joule Studio ships built-in operational controls: guardrails plus human checkpoints, and scoping of what each agent 'is allowed to touch' (least-privilege). Partial L1; coverage unmeasured. Some claims sourced to partner/analyst blogs (flagged as indirect).","no public evidence (Agent Hub is a registry, not an interaction-graph/cascade monitor)","AI Agent Hub is a central registry showing what each agent does, is allowed to touch, and actually did (provenance/audit) and monitors every agent (oversight meta-monitoring); human oversight by default for critical decisions (approval gates). ~3/9 classes.","Process Insights for behavioral observability/impact analysis (semantic observability); managed runtime embedding operations/controls; evaluation built in. Partial L4; described as platform capability, coverage not measured.",https://community.sap.com/t5/artificial-intelligence-blogs-posts/agent-builder-in-joule-studio-is-now-generally-available-build-your-own/ba-p/14289282,,https://ignitesap.com/sap-ai-agent-hub-and-agent-governance/,https://www.ux4tech.com/blog/sap-ai-agent-hub-enterprise-governance
Rovo agents (Jira/Confluence),Atlassian,SaaS / collaboration,0.25,0.0,0.25,0.25,"Agents inherit the triggering user's existing permissions and can only touch what that user can (least-privilege tool access); tenant isolation and zero-retention inference. Mainly permission-scoping; ~1-2/9 classes, unmeasured.",no public evidence,Approved agent updates captured alongside human work-item history (audit/provenance); agents operate inside Jira approval workflows (approval gates); admin governance/oversight config. ~2/9 classes.,"Admin governance controls, auditability (who accessed what/when/why), and consistent policy across production and sandbox environments. Thin public semantic-observability evidence; ~1-2/10 classes.",https://support.atlassian.com/rovo/docs/rovo-agent-permissions-and-governance/,,https://techinformed.com/atlassian-adds-ai-agents-to-jira-under-existing-permissions/,https://support.atlassian.com/rovo/docs/rovo-agent-permissions-and-governance/
AI Companion / Virtual Agent,Zoom,SaaS / communications,0.25,0.0,0.25,0.25,"Layered safeguards: real-time safety checks, multi-model cross-checking to validate responses (closed-loop guardrails), hallucination prevention, and answers drawn only from customer-approved sources (least-privilege data). Partial L1; coverage unmeasured.","no public evidence (multi-model cross-check is output validation, not population-level model-diversity governance)",Vertical-specific backend logic to prevent off-policy responses and escalation paths to human agents; post-call analytics provide a review record. ~1-2/9 classes; no measured SLA.,Enterprise observability via AI simulations and post-call analytics (evals + semantic observability). Partial L4; measured coverage not published.,https://www.zoom.com/en/products/virtual-agent/features/responsible-ai/,,https://www.zoom.com/en/products/virtual-agent/features/responsible-ai/,https://www.zoom.com/en/products/ai-assistant/resources/privacy-security/
Fin AI customer-service agent,Intercom,SaaS / customer support,0.25,0.0,0.25,0.25,"Fin AI Engine runs pre-answer safety checks: confidence threshold (uncertainty-aware), accuracy and grounding checks before responding (closed-loop guardrail); answers only from approved content sources. Partial L1; coverage unmeasured.",no public evidence,"Configurable escalation to humans on triggers (customer requests human, appears angry, stuck in a repetitive loop) = behavioral/algedonic escalation and iteration-limit fallback. ~2/9 classes; no measured escalation latency published.","Full observability suite plus documented Honeycomb case study on distributed tracing to observe/operate Fin in production (semantic observability, golden signals); changes testable before going live. Partial L4.",https://www.intercom.com/help/en/articles/9929230-the-fin-ai-engine,,https://www.intercom.com/help/en/articles/10210126-provide-fin-ai-agent-with-specific-guidance,https://www.honeycomb.io/resources/case-studies/how-honeycomb-helped-intercom-observe-and-operate-fin-ai
Sidekick merchant agent,Shopify,SaaS / e-commerce,0.25,0.0,0.0,0.25,Cheap deterministic validation checks run before the expensive LLM judge (basic-layer validation / closed-loop guardrail); anti-reward-hacking safeguards on outputs. ~1-2/9 classes; coverage unmeasured.,"no public evidence (merchant simulation is user simulation for eval, not agent-population simulation)","no public evidence of tiered autonomy, approval gates, kill switch, or audit-trail supervisory controls in the engineering account","Rigorous eval framework: LLM-as-judge + merchant simulation, ground-truth sets sampled from production and continuously grown, with judge-vs-human agreement measured statistically (evals + measured effectiveness, golden signals). Strong on the eval axis but only ~3/10 L4 classes, so held at 0.25.",https://shopify.engineering/building-production-ready-agentic-systems,,,https://shopify.engineering/building-production-ready-agentic-systems
AI Agents governed via AI Control Tower,ServiceNow,SaaS / enterprise workflow,0.25,0.0,0.25,0.25,"Runtime agent-deviation detection flags straying from authorized role, prompt-injection and override attempts (circuit-breaker-like); deterministic output screening for PII/XSS/SQLi/RCE (closed-loop guardrail). ~2-3/9 classes; coverage unmeasured.",no public evidence of population/interaction-graph monitoring (deviation detection is per-agent),AI Control Tower is a fleet oversight/meta-monitoring plane (discover/observe/govern/measure) with Intelligent Approvals (approval gates) and audit. ~3/9 classes; certification/SLA not published.,"Traceloop-based deep runtime observability into agent reasoning/decisions (semantic observability), plus govern/secure/measure enforcement (policy gates). Partial L4; measured error-budget coupling not shown.",https://newsroom.servicenow.com/press-releases/details/2026/ServiceNow-expands-AI-Control-Tower-to-discover-observe-govern-secure-and-measure-AI-deployed-across-any-system-in-the-enterprise/default.aspx,,https://www.servicenow.com/products/ai-control-tower.html,https://www.servicenow.com/products/ai-control-tower.html
IntentCX,T-Mobile (with OpenAI),Telecom,0.25,0.0,0.25,0.0,"Intent-driven decisioning platform with secure/scoped access to T-Mobile data (least-privilege); autonomous customer interactions only 'under certain circumstances' (bounded autonomy). Announcement/testing-stage signal, 2025 rollout.",no public evidence,"Primary mode is agent-assist: platform delivers individualized solutions that human contact-center agents use, with human-in-the-loop for complex cases (tiered autonomy, partial).",no public evidence (deployment still in testing; no ops/eval/rollout mechanisms documented),https://www.t-mobile.com/news/business/t-mobile-launches-intentcx-with-openai,,https://www.customerexperiencedive.com/news/t-mobile-openai-customer-service-agents-generative-ai-intentcx/727572/,

